A single-projection three-dimensional reconstruction algorithm for scanning transmission electron microscopy data

Increasing interest in three-dimensional nanostructures adds impetus to electron microscopy techniques capable of imaging at or below the nanoscale in three dimensions. We present a reconstruction algorithm that takes as input a focal series of four-dimensional scanning transmission electron microscopy (4D-STEM) data. We apply the approach to a lead iridate, Pb$_2$Ir$_2$O$_7$, and yttrium-stabilized zirconia,Y$_{0.095}$Zr$_{0.905}$O$_2$ , heterostructure from data acquired with the specimen in a single plan-view orientation, with the epitaxial layers stacked along the beam direction. We demonstrate that Pb-Ir atomic columns are visible in the uppermost layers of the reconstructed volume. We compare this approach to the alternative techniques of depth sectioning using differential phase contrast scanning transmission electron microscopy (DPC-STEM) and multislice ptychographic reconstruction.

==> anc/.vscode/launch.json <==
{
    // Use IntelliSense to learn about possible attributes.
    // Hover to view descriptions of existing attributes.
    // For more information, visit: https://go.microsoft.com/fwlink/?linkid=830387
    "version": "0.2.0",
    "configurations": [
        {
            "name": "Python: Current File",
            "type": "python",
            "request": "launch",
            "program": "${file}",
            "console": "integratedTerminal",
            "args": ["Inputs/141_HAADF_4D_concurrent.tif"]
        }
    ]
}

==> anc/Aligner.py <==
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
import pyms

def choose_zone(d1,dimensions):
    
    fig, ax = plt.subplots(nrows=1)

    def plot(d1,fig,r1,r2):
        shape = d1.shape
        img1 = np.zeros(shape, dtype=np.uint8)

        ax = fig.axes
        ax[0].clear()
        ax[0].imshow(d1,cmap =plt.get_cmap('gray'))
        ax[0].set_title('Get specimen tilt:\nLine up the red dot with the zone-axis')
        ax[0].plot(*[x//2+y for x,y in zip(d1.shape,[r1,r2])][::-1],'ro')
        return fig


    class ButtonPressProcessor(object):

        def __call__(self, event):
            if event.key == 'right':
                self.r2 += 1
            elif event.key == 'left':
                self.r2 -= 1
            elif event.key == 'down':
                self.r1 += 1
            elif event.key == 'up':
                self.r1 -= 1
            plot(d1,self.fig,self.r1,self.r2)
            self.fig.canvas.draw()

        def __init__(self, fig):
            self.r1 = 0
            self.r2 = 0
            self.fig = fig
            self.fig.canvas.mpl_connect('key_press_event', self)

    fig = plot(d1,fig,0,0)
    B = ButtonPressProcessor(fig)
    plt.show(block=True)
    return np.asarray([B.r1/d1.shape[0]*dimensions[0],B.r2/d1.shape[1]*dimensions[1]])

def interactive_align(d1,d2,renorm=True,arcs=6):

    def renormalize(img):
        min_ = np.amin(img)
        max_ = np.amax(img)
        return (img - min_) / (max_ - min_)
    
    fig, ax = plt.subplots(nrows=2)
    r1 = 0
    r2 = 0


    def plot(d1,d2,fig,renorm=True):
        shape = d1.shape
        
        img1 = np.zeros(shape, dtype=np.uint8)

        if renorm:
            d1_ = renormalize(d1)*255
            d2_ = renormalize(d2)*255
        else:
            d1_ = d1
            d2_ = d2

        yy = np.broadcast_to(np.fft.fftfreq(d1.shape[0])[:, None], d1.shape[-2:])
        xx = np.broadcast_to(np.fft.fftfreq(d1.shape[1])[None, :], d1.shape[-2:])
        angle = np.fft.fftshift(np.arctan2(yy, xx) - np.pi / arcs / 3 * 2)
        mask = np.sin(angle / 2 * arcs) > 0
        ax = fig.axes
        img1[mask] = d1_[mask].astype(np.uint8)
        img1[np.logical_not(mask)] = d2_[np.logical_not(mask)].astype(np.uint8)
        ax[0].imshow(img1)
        ax[0].set_title('Get diffraction shift:\nAlign aperture function with PACBED')
        img2 = np.zeros(shape + (3,), dtype=np.uint8)
        img2[..., 0] = (renormalize(d1_)*255).astype(np.uint8)
        img2[..., 2] = (renormalize(d2_)*255).astype(np.uint8)
        ax[1].imshow(img2)
        for a in ax:
            a.set_axis_off()
        return fig


    class ButtonPressProcessor(object):

        def __call__(self, event):
            if event.key == 'right':
                self.r2 += 1
            elif event.key == 'left':
                self.r2 -= 1
            elif event.key == 'down':
                self.r1 += 1
            elif event.key == 'up':
                self.r1 -= 1
            plot(d1,np.roll(d2,(self.r1,self.r2),axis=(0,1)),self.fig)
            self.fig.canvas.draw()

        def __init__(self, fig):
            self.r1 = 0
            self.r2 = 0
            self.fig = fig
            self.fig.canvas.mpl_connect('key_press_event', self)

    fig = plot(d1,d2,fig)
    B = ButtonPressProcessor(fig)
    plt.show(block=True)
    return np.asarray([B.r1,B.r2])

if __name__ == "__main__":
    pix = [128,128]
    Smatrix_dimensions = [3.61, 3.61]
    eV = 3e5
    app = 20

    from pyms import focused_probe
    aperture_function = focused_probe(
        pix,
        np.asarray(pix) / np.asarray(Smatrix_dimensions),
        eV,
        app,
        qspace=True,
        tilt_units='pixels',
    )
    aperture_function = np.abs(np.fft.ifftshift(aperture_function))

    fnams = ['Inputs/PACBED.tif']
    for fnam in fnams:
        PACBED = np.asarray(Image.open(fnam))
        print(fnam)
        diff_shift = interactive_align(PACBED,aperture_function)
        print(diff_shift)
        mraddims = Smatrix_dimensions/pyms.wavev(eV)*1e3
        origin = np.asarray(diff_shift)/np.asarray(PACBED.shape)*mraddims
        print(fnam,choose_zone(PACBED,mraddims)-origin)

==> anc/Distortion_correct.py <==
import sys, os
import numpy as np
from PIL import Image
import hyperspy.api as hs
import matplotlib.pyplot as plt
import atomap.api as am
from scipy.spatial.distance import cdist
from copy import deepcopy


def closest_node(node, nodes):
    indx = cdist([node], nodes).argmin()
    return nodes[indx], indx

fitnewdatapoints = False
# Prepare directory and title for figure output
outputsdir = 'Outputs'
plotsdir = "Outputs/Plots"
fittedpeaksdir = 'Outputs/fitted_peaks'
scangriddir = 'Outputs/Scan_grids'
correctedimagesdir = 'Outputs/Corrected_images'

for dir_ in [outputsdir,plotsdir,fittedpeaksdir,scangriddir,correctedimagesdir]:
    if not os.path.exists(dir_):
        os.mkdir(dir_)

indir = os.path.split(sys.argv[1])[0]
title = os.path.splitext(os.path.split(sys.argv[1])[1])[0]

# Open image
img = np.asarray(Image.open(sys.argv[1]))
# Invert contrast if requested by command line - good for fitting ABF images
invert = False
if len(sys.argv) > 2:
    invert = sys.argv[2] == "I"
if invert:
    img = np.amax(img) - img

# Make hyperspy signal object to use with hyperspy
s = hs.signals.Signal2D(img)

fnam = os.path.join(fittedpeaksdir,'{0}.npy'.format(title))

if fitnewdatapoints or not os.path.exists(fnam):
    # Fit atom positions using atomap
    atom_positions = am.get_atom_positions(s, separation= 7)
    atom_positions_new = am.add_atoms_with_gui(s, atom_positions)
    plt.show(block=True)

    sublattice_A = am.Sublattice(atom_positions_new, image=s.data, color="r")
    sublattice_A.find_nearest_neighbors()
    sublattice_A.refine_atom_positions_using_center_of_mass()
    sublattice_A.refine_atom_positions_using_2d_gaussian()
    
    datapoints = np.asarray(deepcopy(sublattice_A.atom_positions))
    np.save(fnam,datapoints)
else:
    datapoints = np.load(fnam)

fig,ax = plt.subplots()
ax.imshow(s.data)
ax.plot(datapoints[:,0],datapoints[:,1],'ro',markersize=3)
fig.savefig(os.path.join(plotsdir,"Fitted_peaks_{0}_{1}_new.pdf".format(indir,title)))

# Find upper left, upper right etc points in the grid
nopiy,nopix = img.shape
from scipy.spatial.distance import cdist
edges = np.asarray([[22,0],[nopix,0],[0,nopiy],[nopix,nopiy]])
edges = datapoints[np.argmin(cdist(edges,datapoints),axis=1),:]

# Estimate unitcell vectors from edges of grid
gridvec = np.asarray([edges[1]-edges[0],edges[2]-edges[0]])
gridvec += np.asarray([edges[3]-edges[2],edges[3]-edges[1]])
gridvec /= 2
dps= deepcopy(datapoints)
datapoints = datapoints.tolist()

# A note on conventions: usually with numpy first index is y position, second is x
# atomap uses the opposite, so we'll stick with that but, as is common
# when going between different conventions, mistakes are easy to make. Look
# for book-keeping comments

# Number of unit cells in x and y directions
nucx = 6
nucy = 7
avec = np.asarray([gridvec[0]/nucx,gridvec[1]/nucy])

# sys.exit()

# Angle of rotation of lattice in radians
theta = np.arccos(gridvec[0,0]/np.linalg.norm(gridvec[0]))*np.sign(gridvec[0,1])
print(np.rad2deg(theta))
theta = 8.5
theta = np.deg2rad(-5)
theta = np.deg2rad(13.8)

# Seperation in pixels of unit cell
rvec = int(np.mean(np.sqrt(avec[:,0]**2+avec[:,1]**2)))
print(rvec)
shearedpoints = []

for y in range(nucy+1):
    for x in range(nucx+1):
        vec = edges[0]+avec[0]*x+avec[1]*y
        shearedpoints.append(vec)
shearedpoints = np.asarray(shearedpoints)
rvec = 14

# Vertices of "ideal" unit cell lattice that distorted, real lattice will be mapped to
# these arrays are returned flattened by ravel()
xx, yy = [
    x.ravel()
    for x in np.meshgrid(
        np.arange(nucx+1, dtype=np.float), np.arange(nucy+1, dtype=np.float)
    )
]
# idealpoints dimensions are N x 2 (x,y)
idealpoints = (
    xx[:, np.newaxis] * np.asarray([np.cos(theta), np.sin(theta)]) * rvec
    + yy[:, np.newaxis] * np.asarray([-np.sin(theta), np.cos(theta)]) * rvec
)

# Align mean points of ideal and data arrays
idealpoints -= np.mean(idealpoints, axis=0) - np.mean(datapoints, axis=0)

# Define a function that, for a point, will find the index of the
# closest point in an array of points nodes

# Index to sort arrays by
indx = np.argsort(cdist([[64, 64]], idealpoints)[0, :])

# Make a list of the corresponding closest point in the data to each point
# in the ideal lattice
corrpoints = [None] * indx.shape[0]

corrpoints[0] = edges[0]
for i in range(1,indx.shape[0]):
    if i==1 : 
        add = avec[0]
        start = corrpoints[0]
    elif i%(nucx+1) == 0:
        add = avec[1]
        start = corrpoints[i-nucx-1]
    else:
        add = avec[0]
        start = corrpoints[i-1]
    nxtpnt = (start + add).reshape((1,2))
    indx = np.argmin(cdist(nxtpnt,datapoints),axis=1)[0]
    corrpoints[indx]
    corrpoints[i] = datapoints.pop(indx)

corrpoints = np.asarray(corrpoints)

# Align new array to common point
common_origin = np.asarray([64, 64]) - np.mean(idealpoints, axis=0)

# Plot the ideal lattice and the corresponding points
fig, ax = plt.subplots()
ax.imshow(img)
cmap = plt.get_cmap("gist_rainbow")
ax.scatter(
    idealpoints[:, 0], idealpoints[:, 1], c=np.arange(idealpoints.shape[0]), cmap=cmap
)
ax.scatter(
    corrpoints[:, 0], corrpoints[:, 1], c=np.arange(idealpoints.shape[0]), cmap=cmap
)
for i in range(idealpoints.shape[0]):
    ax.plot(
        [idealpoints[i, 0], corrpoints[i, 0]],
        [idealpoints[i, 1], corrpoints[i, 1]],
        color=cmap(i / idealpoints.shape[0]),
    )
ax.set_title("Mapping of actual lattice points onto ideal lattice")
fig.savefig(os.path.join(plotsdir,"Lattice_mapping_{0}_{1}.pdf".format(indir,title)))
# plt.show(block=True)

cmap = plt.get_cmap("gist_rainbow")
fig, ax = plt.subplots()
ax.imshow(img)

from shapely.geometry import Polygon

def points_to_cells(points_,nucx,nucy):
    # Construct vertices
    cells_ = []
    for i in range((nucx+1) * nucy):
        # Top left hand corner
        if i % (nucx+1) != nucx:
            ps = [points_[i, :], points_[i + 1, :], points_[i + nucx+2, :], points_[i + nucx+1, :], points_[i, :]]
            cells_.append(Polygon(tuple([tuple(x) for x in ps])))
    return cells_


cells = points_to_cells(idealpoints,nucx,nucy)

corrcells = points_to_cells(corrpoints,nucx,nucy)
shearcells = points_to_cells(shearedpoints,nucx,nucy)

for icell, cell in enumerate(shearcells):
    xs, ys = cell.exterior.xy
    c = cmap(icell / len(cells))
    ax.plot(xs, ys, linestyle="-", color=c, linewidth=1)


for icell, cell in enumerate(corrcells):
    xs, ys = cell.exterior.xy
    c = cmap(icell / len(cells))
    # ax.plot(xs, ys, linestyle="-", color=c, linewidth=1)
for icell, cell in enumerate(cells):
    xs, ys = cell.exterior.xy
    c = cmap(icell / len(cells))
    ax.plot(xs, ys, linestyle=":", color=c, linewidth=1)
ax.set_title("Mapping of ideal and actual lattices")
datapoints = np.load(fnam)
ax.plot(datapoints[:,0],datapoints[:,1],'wo')
ax.scatter(shearedpoints[:,0], shearedpoints[:,1], c=np.arange(shearedpoints.shape[0]),cmap=cmap)
ax.plot(edges[:,0],edges[:,1],'ro')
for i in range(2):
    ax.plot([edges[0,0],edges[0,0]+avec[i,0]],[edges[0,1],edges[0,1]+avec[i,1]],'m-')
plt.show(block=False)
fig.savefig(os.path.join(plotsdir,"Lattice_mapping_{0}_new.pdf".format(title)))
transforms = np.zeros((len(cells), 2, 2))
Origins = np.zeros((len(cells), 2, 2))
for icell, cell in enumerate(corrcells):
    ps = np.stack(cell.exterior.xy, axis=1)
    qs = np.stack(cells[icell].exterior.xy, axis=1)
    Origins[icell, 0, :] = ps[0, :]
    Origins[icell, 1, :] = qs[0, :]
    transforms[icell] = np.vstack((ps[1] - ps[0], ps[2] - ps[0])).T
    transforms[icell] = np.linalg.inv(transforms[icell])
    transforms[icell] = (
        np.vstack((qs[1, :] - qs[0, :], qs[2, :] - qs[0, :])).T @ transforms[icell, ...]
    )


from shapely.geometry import Point, MultiPoint, MultiPolygon

gridpoints = MultiPoint(
    np.mgrid[0 : img.shape[0], 0 : img.shape[1]]
    .reshape((2, np.prod(img.shape)))
    .T.tolist()
)


cell_list = -np.ones((np.prod(img.shape),), np.int)

# import IPython

# IPython.embed()

# TODO This bit is really slow, speed up
bounds = MultiPolygon(corrcells).convex_hull
for ipoint, point in enumerate(gridpoints):
    if bounds.contains(point):
        cell_list[ipoint] = -2

for icell, cell in enumerate(corrcells):
    for ipoint, point in enumerate(gridpoints):
        if cell_list[ipoint] > -2:
            continue
        if cell.contains(point):
            cell_list[ipoint] = icell
cell_list[cell_list == -2] = -1

fig, ax = plt.subplots()
ax.imshow(img, alpha=1.0)
# Book-keeping: Since cell_list has been made using atomic coordinates
# it needs to be plotted transposed to match the numpy row, column format
# of the image
cell_list= cell_list.reshape(img.shape)
from matplotlib.colors import Normalize
cmap = plt.get_cmap("gist_rainbow")
colors = Normalize(cell_list.min(),cell_list.max(),clip=True)(cell_list.T)
colors = cmap(colors)
colors[...,-1]  = 0.5
colors[...,-1][cell_list.T<0] = 0
ax.imshow(colors)
ax.set_axis_off()
for icell, cell in enumerate(corrcells):
    xs, ys = cell.exterior.xy
    ax.plot(xs, ys, "k-", linewidth=1)
ax.set_title("Cell mappings")
plt.subplots_adjust(top = 1, bottom = 0, right = 1, left = 0, 
            hspace = 0, wspace = 0)
plt.margins(0,0)
plotname = os.path.join(plotsdir,"Cell_mappings_{0}_{1}_new".format(indir,title))
fig.savefig(plotname + ".pdf")
fig.savefig(plotname + ".png")


from scipy.spatial.distance import cdist

warped_grid = -np.ones((*img.T.shape, 2))
for i in range(img.shape[1]):
    for j in range(img.shape[0]):
        if cell_list[j, i] == -1:
            continue
        # Get cell
        icell = cell_list[j, i]
        warped_grid[j, i, :] = (
            (transforms[icell, ...] @ (np.asarray([j, i]) - Origins[icell, 0, :]))
            + Origins[icell, 1, :]
            + common_origin
        )

# warped_grid needs to be transposed in its first two dimensions to match
# the usual numpy convention
warped_grid = np.rollaxis(warped_grid, 1, 0)

# To match the usual numpy convention the order of the final dimension
# must also be reversed
warped_grid = warped_grid[...,::-1]

fig, ax = plt.subplots(ncols=2)
ax[0].imshow(warped_grid[..., 1], cmap=plt.get_cmap("gist_rainbow"))
ax[1].imshow(warped_grid[..., 0], cmap=plt.get_cmap("gist_rainbow"))

# Save warped grid to HDF5 file
fnam = os.path.join(scangriddir,"Scan_grid_{0}_{1}.h5".format(indir,title))
import h5py

f = h5py.File(fnam, "w")
f.create_dataset(
    "Scan_grid", shape=warped_grid.shape, data=warped_grid, dtype=warped_grid.dtype
)
f.close()


for icell, cell in enumerate(corrcells):
    xs, ys = cell.exterior.xy
    ax[0].plot(xs, ys, linestyle="--", color="k", linewidth=1)
    ax[1].plot(xs, ys, linestyle="--", color="k", linewidth=1)
ax[0].set_title("Grid x")
ax[1].set_title("Grid y")
fig.savefig(os.path.join(plotsdir,"Fitted_grid_{0}_{1}_new.pdf".format(indir,title)))
plt.show(block=False)


from scipy.interpolate import griddata


def renomarlize(array):
    return (array - np.amin(array)) / (np.amax(array) - np.amin(array))

img_shape = img.shape

# Make pixel grid, mgrid result is 2 x Y x X, flatten the final two dimensions
# and swap so that result is (Y*X) x 2
xi = np.mgrid[0 : img.shape[0], 0 : img.shape[1]].reshape((2, np.prod(img.shape))).T

if len(sys.argv) > 3:
    img = np.asarray(Image.open(sys.argv[3]))
    if invert:
        img = np.amax(img) - img
    title = os.path.splitext(sys.argv[3])[0]

points_ = warped_grid.reshape((np.prod(img.shape), 2))
mask = np.logical_not(np.all(points_ == -1, axis=1))

A = (
    griddata(points_[mask, :], img.ravel()[mask], xi, fill_value=np.amin(img))
    .reshape(img.shape)
)

fig, ax = plt.subplots()
ax.imshow(A)
ax.set_title("Corrected image")
plt.show(block=False)
outdir = os.path.join(correctedimagesdir,indir)
if not os.path.exists(outdir):
    os.mkdir(outdir)
Image.fromarray(A).save(os.path.join(outdir,"corrected_{0}_{1}.tif".format(indir,title)))


==> anc/Gradient_descent_scattering_matrix/.git/COMMIT_EDITMSG <==
Specimen tilt correction included


==> anc/Gradient_descent_scattering_matrix/.git/FETCH_HEAD <==
7e86f7e22a06c33e0f4abdbbe219bb7ffeeb63aa		branch 'master' of github.com:HamishGBrown/Amplitude_flow_scattering_matrix


==> anc/Gradient_descent_scattering_matrix/.git/HEAD <==
ref: refs/heads/master


==> anc/Gradient_descent_scattering_matrix/.git/ORIG_HEAD <==
85fc3de2c6ad3a2fd3e086eff332612f1fc6a363


==> anc/Gradient_descent_scattering_matrix/.git/config <==
[core]
	repositoryformatversion = 0
	filemode = true
	bare = false
	logallrefupdates = true
[remote "origin"]
	url = git@github.com:HamishGBrown/Amplitude_flow_scattering_matrix.git
	fetch = +refs/heads/*:refs/remotes/origin/*
[branch "master"]
	remote = origin
	merge = refs/heads/master


==> anc/Gradient_descent_scattering_matrix/.git/description <==
Unnamed repository; edit this file 'description' to name the repository.


==> anc/Gradient_descent_scattering_matrix/.git/hooks/applypatch-msg.sample <==
#!/bin/sh
#
# An example hook script to check the commit log message taken by
# applypatch from an e-mail message.
#
# The hook should exit with non-zero status after issuing an
# appropriate message if it wants to stop the commit.  The hook is
# allowed to edit the commit message file.
#
# To enable this hook, rename this file to "applypatch-msg".

. git-sh-setup
commitmsg="$(git rev-parse --git-path hooks/commit-msg)"
test -x "$commitmsg" && exec "$commitmsg" ${1+"$@"}
:


==> anc/Gradient_descent_scattering_matrix/.git/hooks/commit-msg.sample <==
#!/bin/sh
#
# An example hook script to check the commit log message.
# Called by "git commit" with one argument, the name of the file
# that has the commit message.  The hook should exit with non-zero
# status after issuing an appropriate message if it wants to stop the
# commit.  The hook is allowed to edit the commit message file.
#
# To enable this hook, rename this file to "commit-msg".

# Uncomment the below to add a Signed-off-by line to the message.
# Doing this in a hook is a bad idea in general, but the prepare-commit-msg
# hook is more suited to it.
#
# SOB=$(git var GIT_AUTHOR_IDENT | sed -n 's/^\(.*>\).*$/Signed-off-by: \1/p')
# grep -qs "^$SOB" "$1" || echo "$SOB" >> "$1"

# This example catches duplicate Signed-off-by lines.

test "" = "$(grep '^Signed-off-by: ' "$1" |
	 sort | uniq -c | sed -e '/^[ 	]*1[ 	]/d')" || {
	echo >&2 Duplicate Signed-off-by lines.
	exit 1
}


==> anc/Gradient_descent_scattering_matrix/.git/hooks/fsmonitor-watchman.sample <==
#!/usr/bin/perl

use strict;
use warnings;
use IPC::Open2;

# An example hook script to integrate Watchman
# (https://facebook.github.io/watchman/) with git to speed up detecting
# new and modified files.
#
# The hook is passed a version (currently 1) and a time in nanoseconds
# formatted as a string and outputs to stdout all files that have been
# modified since the given time. Paths must be relative to the root of
# the working tree and separated by a single NUL.
#
# To enable this hook, rename this file to "query-watchman" and set
# 'git config core.fsmonitor .git/hooks/query-watchman'
#
my ($version, $time) = @ARGV;

# Check the hook interface version

if ($version == 1) {
	# convert nanoseconds to seconds
	$time = int $time / 1000000000;
} else {
	die "Unsupported query-fsmonitor hook version '$version'.\n" .
	    "Falling back to scanning...\n";
}

my $git_work_tree;
if ($^O =~ 'msys' || $^O =~ 'cygwin') {
	$git_work_tree = Win32::GetCwd();
	$git_work_tree =~ tr/\\/\//;
} else {
	require Cwd;
	$git_work_tree = Cwd::cwd();
}

my $retry = 1;

launch_watchman();

sub launch_watchman {

	my $pid = open2(\*CHLD_OUT, \*CHLD_IN, 'watchman -j --no-pretty')
	    or die "open2() failed: $!\n" .
	    "Falling back to scanning...\n";

	# In the query expression below we're asking for names of files that
	# changed since $time but were not transient (ie created after
	# $time but no longer exist).
	#
	# To accomplish this, we're using the "since" generator to use the
	# recency index to select candidate nodes and "fields" to limit the
	# output to file names only. Then we're using the "expression" term to
	# further constrain the results.
	#
	# The category of transient files that we want to ignore will have a
	# creation clock (cclock) newer than $time_t value and will also not
	# currently exist.

	my $query = <<"	END";
		["query", "$git_work_tree", {
			"since": $time,
			"fields": ["name"],
			"expression": ["not", ["allof", ["since", $time, "cclock"], ["not", "exists"]]]
		}]
	END

	print CHLD_IN $query;
	close CHLD_IN;
	my $response = do {local $/; <CHLD_OUT>};

	die "Watchman: command returned no output.\n" .
	    "Falling back to scanning...\n" if $response eq "";
	die "Watchman: command returned invalid output: $response\n" .
	    "Falling back to scanning...\n" unless $response =~ /^\{/;

	my $json_pkg;
	eval {
		require JSON::XS;
		$json_pkg = "JSON::XS";
		1;
	} or do {
		require JSON::PP;
		$json_pkg = "JSON::PP";
	};

	my $o = $json_pkg->new->utf8->decode($response);

	if ($retry > 0 and $o->{error} and $o->{error} =~ m/unable to resolve root .* directory (.*) is not watched/) {
		print STDERR "Adding '$git_work_tree' to watchman's watch list.\n";
		$retry--;
		qx/watchman watch "$git_work_tree"/;
		die "Failed to make watchman watch '$git_work_tree'.\n" .
		    "Falling back to scanning...\n" if $? != 0;

		# Watchman will always return all files on the first query so
		# return the fast "everything is dirty" flag to git and do the
		# Watchman query just to get it over with now so we won't pay
		# the cost in git to look up each individual file.
		print "/\0";
		eval { launch_watchman() };
		exit 0;
	}

	die "Watchman: $o->{error}.\n" .
	    "Falling back to scanning...\n" if $o->{error};

	binmode STDOUT, ":utf8";
	local $, = "\0";
	print @{$o->{files}};
}


==> anc/Gradient_descent_scattering_matrix/.git/hooks/post-update.sample <==
#!/bin/sh
#
# An example hook script to prepare a packed repository for use over
# dumb transports.
#
# To enable this hook, rename this file to "post-update".

exec git update-server-info


==> anc/Gradient_descent_scattering_matrix/.git/hooks/pre-applypatch.sample <==
#!/bin/sh
#
# An example hook script to verify what is about to be committed
# by applypatch from an e-mail message.
#
# The hook should exit with non-zero status after issuing an
# appropriate message if it wants to stop the commit.
#
# To enable this hook, rename this file to "pre-applypatch".

. git-sh-setup
precommit="$(git rev-parse --git-path hooks/pre-commit)"
test -x "$precommit" && exec "$precommit" ${1+"$@"}
:


==> anc/Gradient_descent_scattering_matrix/.git/hooks/pre-commit.sample <==
#!/bin/sh
#
# An example hook script to verify what is about to be committed.
# Called by "git commit" with no arguments.  The hook should
# exit with non-zero status after issuing an appropriate message if
# it wants to stop the commit.
#
# To enable this hook, rename this file to "pre-commit".

if git rev-parse --verify HEAD >/dev/null 2>&1
then
	against=HEAD
else
	# Initial commit: diff against an empty tree object
	against=4b825dc642cb6eb9a060e54bf8d69288fbee4904
fi

# If you want to allow non-ASCII filenames set this variable to true.
allownonascii=$(git config --bool hooks.allownonascii)

# Redirect output to stderr.
exec 1>&2

# Cross platform projects tend to avoid non-ASCII filenames; prevent
# them from being added to the repository. We exploit the fact that the
# printable range starts at the space character and ends with tilde.
if [ "$allownonascii" != "true" ] &&
	# Note that the use of brackets around a tr range is ok here, (it's
	# even required, for portability to Solaris 10's /usr/bin/tr), since
	# the square bracket bytes happen to fall in the designated range.
	test $(git diff --cached --name-only --diff-filter=A -z $against |
	  LC_ALL=C tr -d '[ -~]\0' | wc -c) != 0
then
	cat <<\EOF
Error: Attempt to add a non-ASCII file name.

This can cause problems if you want to work with people on other platforms.

To be portable it is advisable to rename the file.

If you know what you are doing you can disable this check using:

  git config hooks.allownonascii true
EOF
	exit 1
fi

# If there are whitespace errors, print the offending file names and fail.
exec git diff-index --check --cached $against --


==> anc/Gradient_descent_scattering_matrix/.git/hooks/pre-push.sample <==
#!/bin/sh

# An example hook script to verify what is about to be pushed.  Called by "git
# push" after it has checked the remote status, but before anything has been
# pushed.  If this script exits with a non-zero status nothing will be pushed.
#
# This hook is called with the following parameters:
#
# $1 -- Name of the remote to which the push is being done
# $2 -- URL to which the push is being done
#
# If pushing without using a named remote those arguments will be equal.
#
# Information about the commits which are being pushed is supplied as lines to
# the standard input in the form:
#
#   <local ref> <local sha1> <remote ref> <remote sha1>
#
# This sample shows how to prevent push of commits where the log message starts
# with "WIP" (work in progress).

remote="$1"
url="$2"

z40=0000000000000000000000000000000000000000

while read local_ref local_sha remote_ref remote_sha
do
	if [ "$local_sha" = $z40 ]
	then
		# Handle delete
		:
	else
		if [ "$remote_sha" = $z40 ]
		then
			# New branch, examine all commits
			range="$local_sha"
		else
			# Update to existing branch, examine new commits
			range="$remote_sha..$local_sha"
		fi

		# Check for WIP commit
		commit=`git rev-list -n 1 --grep '^WIP' "$range"`
		if [ -n "$commit" ]
		then
			echo >&2 "Found WIP commit in $local_ref, not pushing"
			exit 1
		fi
	fi
done

exit 0


==> anc/Gradient_descent_scattering_matrix/.git/hooks/pre-rebase.sample <==
#!/bin/sh
#
# Copyright (c) 2006, 2008 Junio C Hamano
#
# The "pre-rebase" hook is run just before "git rebase" starts doing
# its job, and can prevent the command from running by exiting with
# non-zero status.
#
# The hook is called with the following parameters:
#
# $1 -- the upstream the series was forked from.
# $2 -- the branch being rebased (or empty when rebasing the current branch).
#
# This sample shows how to prevent topic branches that are already
# merged to 'next' branch from getting rebased, because allowing it
# would result in rebasing already published history.

publish=next
basebranch="$1"
if test "$#" = 2
then
	topic="refs/heads/$2"
else
	topic=`git symbolic-ref HEAD` ||
	exit 0 ;# we do not interrupt rebasing detached HEAD
fi

case "$topic" in
refs/heads/??/*)
	;;
*)
	exit 0 ;# we do not interrupt others.
	;;
esac

# Now we are dealing with a topic branch being rebased
# on top of master.  Is it OK to rebase it?

# Does the topic really exist?
git show-ref -q "$topic" || {
	echo >&2 "No such branch $topic"
	exit 1
}

# Is topic fully merged to master?
not_in_master=`git rev-list --pretty=oneline ^master "$topic"`
if test -z "$not_in_master"
then
	echo >&2 "$topic is fully merged to master; better remove it."
	exit 1 ;# we could allow it, but there is no point.
fi

# Is topic ever merged to next?  If so you should not be rebasing it.
only_next_1=`git rev-list ^master "^$topic" ${publish} | sort`
only_next_2=`git rev-list ^master           ${publish} | sort`
if test "$only_next_1" = "$only_next_2"
then
	not_in_topic=`git rev-list "^$topic" master`
	if test -z "$not_in_topic"
	then
		echo >&2 "$topic is already up to date with master"
		exit 1 ;# we could allow it, but there is no point.
	else
		exit 0
	fi
else
	not_in_next=`git rev-list --pretty=oneline ^${publish} "$topic"`
	/usr/bin/perl -e '
		my $topic = $ARGV[0];
		my $msg = "* $topic has commits already merged to public branch:\n";
		my (%not_in_next) = map {
			/^([0-9a-f]+) /;
			($1 => 1);
		} split(/\n/, $ARGV[1]);
		for my $elem (map {
				/^([0-9a-f]+) (.*)$/;
				[$1 => $2];
			} split(/\n/, $ARGV[2])) {
			if (!exists $not_in_next{$elem->[0]}) {
				if ($msg) {
					print STDERR $msg;
					undef $msg;
				}
				print STDERR " $elem->[1]\n";
			}
		}
	' "$topic" "$not_in_next" "$not_in_master"
	exit 1
fi

<<\DOC_END

This sample hook safeguards topic branches that have been
published from being rewound.

The workflow assumed here is:

 * Once a topic branch forks from "master", "master" is never
   merged into it again (either directly or indirectly).

 * Once a topic branch is fully cooked and merged into "master",
   it is deleted.  If you need to build on top of it to correct
   earlier mistakes, a new topic branch is created by forking at
   the tip of the "master".  This is not strictly necessary, but
   it makes it easier to keep your history simple.

 * Whenever you need to test or publish your changes to topic
   branches, merge them into "next" branch.

The script, being an example, hardcodes the publish branch name
to be "next", but it is trivial to make it configurable via
$GIT_DIR/config mechanism.

With this workflow, you would want to know:

(1) ... if a topic branch has ever been merged to "next".  Young
    topic branches can have stupid mistakes you would rather
    clean up before publishing, and things that have not been
    merged into other branches can be easily rebased without
    affecting other people.  But once it is published, you would
    not want to rewind it.

(2) ... if a topic branch has been fully merged to "master".
    Then you can delete it.  More importantly, you should not
    build on top of it -- other people may already want to
    change things related to the topic as patches against your
    "master", so if you need further changes, it is better to
    fork the topic (perhaps with the same name) afresh from the
    tip of "master".

Let's look at this example:

		   o---o---o---o---o---o---o---o---o---o "next"
		  /       /           /           /
		 /   a---a---b A     /           /
		/   /               /           /
	       /   /   c---c---c---c B         /
	      /   /   /             \         /
	     /   /   /   b---b C     \       /
	    /   /   /   /             \     /
    ---o---o---o---o---o---o---o---o---o---o---o "master"


A, B and C are topic branches.

 * A has one fix since it was merged up to "next".

 * B has finished.  It has been fully merged up to "master" and "next",
   and is ready to be deleted.

 * C has not merged to "next" at all.

We would want to allow C to be rebased, refuse A, and encourage
B to be deleted.

To compute (1):

	git rev-list ^master ^topic next
	git rev-list ^master        next

	if these match, topic has not merged in next at all.

To compute (2):

	git rev-list master..topic

	if this is empty, it is fully merged to "master".

DOC_END


==> anc/Gradient_descent_scattering_matrix/.git/hooks/pre-receive.sample <==
#!/bin/sh
#
# An example hook script to make use of push options.
# The example simply echoes all push options that start with 'echoback='
# and rejects all pushes when the "reject" push option is used.
#
# To enable this hook, rename this file to "pre-receive".

if test -n "$GIT_PUSH_OPTION_COUNT"
then
	i=0
	while test "$i" -lt "$GIT_PUSH_OPTION_COUNT"
	do
		eval "value=\$GIT_PUSH_OPTION_$i"
		case "$value" in
		echoback=*)
			echo "echo from the pre-receive-hook: ${value#*=}" >&2
			;;
		reject)
			exit 1
		esac
		i=$((i + 1))
	done
fi


==> anc/Gradient_descent_scattering_matrix/.git/hooks/prepare-commit-msg.sample <==
#!/bin/sh
#
# An example hook script to prepare the commit log message.
# Called by "git commit" with the name of the file that has the
# commit message, followed by the description of the commit
# message's source.  The hook's purpose is to edit the commit
# message file.  If the hook fails with a non-zero status,
# the commit is aborted.
#
# To enable this hook, rename this file to "prepare-commit-msg".

# This hook includes three examples. The first one removes the
# "# Please enter the commit message..." help message.
#
# The second includes the output of "git diff --name-status -r"
# into the message, just before the "git status" output.  It is
# commented because it doesn't cope with --amend or with squashed
# commits.
#
# The third example adds a Signed-off-by line to the message, that can
# still be edited.  This is rarely a good idea.

COMMIT_MSG_FILE=$1
COMMIT_SOURCE=$2
SHA1=$3

/usr/bin/perl -i.bak -ne 'print unless(m/^. Please enter the commit message/..m/^#$/)' "$COMMIT_MSG_FILE"

# case "$COMMIT_SOURCE,$SHA1" in
#  ,|template,)
#    /usr/bin/perl -i.bak -pe '
#       print "\n" . `git diff --cached --name-status -r`
# 	 if /^#/ && $first++ == 0' "$COMMIT_MSG_FILE" ;;
#  *) ;;
# esac

# SOB=$(git var GIT_COMMITTER_IDENT | sed -n 's/^\(.*>\).*$/Signed-off-by: \1/p')
# git interpret-trailers --in-place --trailer "$SOB" "$COMMIT_MSG_FILE"
# if test -z "$COMMIT_SOURCE"
# then
#   /usr/bin/perl -i.bak -pe 'print "\n" if !$first_line++' "$COMMIT_MSG_FILE"
# fi


==> anc/Gradient_descent_scattering_matrix/.git/hooks/update.sample <==
#!/bin/sh
#
# An example hook script to block unannotated tags from entering.
# Called by "git receive-pack" with arguments: refname sha1-old sha1-new
#
# To enable this hook, rename this file to "update".
#
# Config
# ------
# hooks.allowunannotated
#   This boolean sets whether unannotated tags will be allowed into the
#   repository.  By default they won't be.
# hooks.allowdeletetag
#   This boolean sets whether deleting tags will be allowed in the
#   repository.  By default they won't be.
# hooks.allowmodifytag
#   This boolean sets whether a tag may be modified after creation. By default
#   it won't be.
# hooks.allowdeletebranch
#   This boolean sets whether deleting branches will be allowed in the
#   repository.  By default they won't be.
# hooks.denycreatebranch
#   This boolean sets whether remotely creating branches will be denied
#   in the repository.  By default this is allowed.
#

# --- Command line
refname="$1"
oldrev="$2"
newrev="$3"

# --- Safety check
if [ -z "$GIT_DIR" ]; then
	echo "Don't run this script from the command line." >&2
	echo " (if you want, you could supply GIT_DIR then run" >&2
	echo "  $0 <ref> <oldrev> <newrev>)" >&2
	exit 1
fi

if [ -z "$refname" -o -z "$oldrev" -o -z "$newrev" ]; then
	echo "usage: $0 <ref> <oldrev> <newrev>" >&2
	exit 1
fi

# --- Config
allowunannotated=$(git config --bool hooks.allowunannotated)
allowdeletebranch=$(git config --bool hooks.allowdeletebranch)
denycreatebranch=$(git config --bool hooks.denycreatebranch)
allowdeletetag=$(git config --bool hooks.allowdeletetag)
allowmodifytag=$(git config --bool hooks.allowmodifytag)

# check for no description
projectdesc=$(sed -e '1q' "$GIT_DIR/description")
case "$projectdesc" in
"Unnamed repository"* | "")
	echo "*** Project description file hasn't been set" >&2
	exit 1
	;;
esac

# --- Check types
# if $newrev is 0000...0000, it's a commit to delete a ref.
zero="0000000000000000000000000000000000000000"
if [ "$newrev" = "$zero" ]; then
	newrev_type=delete
else
	newrev_type=$(git cat-file -t $newrev)
fi

case "$refname","$newrev_type" in
	refs/tags/*,commit)
		# un-annotated tag
		short_refname=${refname##refs/tags/}
		if [ "$allowunannotated" != "true" ]; then
			echo "*** The un-annotated tag, $short_refname, is not allowed in this repository" >&2
			echo "*** Use 'git tag [ -a | -s ]' for tags you want to propagate." >&2
			exit 1
		fi
		;;
	refs/tags/*,delete)
		# delete tag
		if [ "$allowdeletetag" != "true" ]; then
			echo "*** Deleting a tag is not allowed in this repository" >&2
			exit 1
		fi
		;;
	refs/tags/*,tag)
		# annotated tag
		if [ "$allowmodifytag" != "true" ] && git rev-parse $refname > /dev/null 2>&1
		then
			echo "*** Tag '$refname' already exists." >&2
			echo "*** Modifying a tag is not allowed in this repository." >&2
			exit 1
		fi
		;;
	refs/heads/*,commit)
		# branch
		if [ "$oldrev" = "$zero" -a "$denycreatebranch" = "true" ]; then
			echo "*** Creating a branch is not allowed in this repository" >&2
			exit 1
		fi
		;;
	refs/heads/*,delete)
		# delete branch
		if [ "$allowdeletebranch" != "true" ]; then
			echo "*** Deleting a branch is not allowed in this repository" >&2
			exit 1
		fi
		;;
	refs/remotes/*,commit)
		# tracking branch
		;;
	refs/remotes/*,delete)
		# delete tracking branch
		if [ "$allowdeletebranch" != "true" ]; then
			echo "*** Deleting a tracking branch is not allowed in this repository" >&2
			exit 1
		fi
		;;
	*)
		# Anything else (is there anything else?)
		echo "*** Update hook: unknown type of update to ref $refname of type $newrev_type" >&2
		exit 1
		;;
esac

# --- Finished
exit 0


==> anc/Gradient_descent_scattering_matrix/.git/info/exclude <==
# git ls-files --others --exclude-from=.git/info/exclude
# Lines that start with '#' are comments.
# For a project mostly in C, the following would be a good set of
# exclude patterns (uncomment them if you want to use them):
# *.[oa]
# *~


==> anc/Gradient_descent_scattering_matrix/.git/logs/HEAD <==
0000000000000000000000000000000000000000 fb9bd710137167ece9ff8382a94f888b69bcc9d3 HamishGBrown <hamishgallowaybrown@gmail.com> 1590385482 +1000	clone: from git@github.com:HamishGBrown/Amplitude_flow_scattering_matrix.git
fb9bd710137167ece9ff8382a94f888b69bcc9d3 86ae688f8b9525c84399f7e49610fdbbb36ccb5b HamishGBrown <hamishgallowaybrown@gmail.com> 1590385549 +1000	commit: Initial commit
86ae688f8b9525c84399f7e49610fdbbb36ccb5b 85fc3de2c6ad3a2fd3e086eff332612f1fc6a363 HamishGBrown <hamishgallowaybrown@gmail.com> 1590386381 +1000	commit: Animated_gif
85fc3de2c6ad3a2fd3e086eff332612f1fc6a363 c8166c846b5ea5331a719567b37877df1d432731 HamishGBrown <hamishgallowaybrown@gmail.com> 1590386427 +1000	pull: Merge made by the 'recursive' strategy.
c8166c846b5ea5331a719567b37877df1d432731 e77c7d526ce4a69e958b628445ce3ff2f1206168 HamishGBrown <hamishgallowaybrown@gmail.com> 1598487869 +1000	commit: Specimen tilt correction included


==> anc/Gradient_descent_scattering_matrix/.git/logs/refs/heads/master <==
0000000000000000000000000000000000000000 fb9bd710137167ece9ff8382a94f888b69bcc9d3 HamishGBrown <hamishgallowaybrown@gmail.com> 1590385482 +1000	clone: from git@github.com:HamishGBrown/Amplitude_flow_scattering_matrix.git
fb9bd710137167ece9ff8382a94f888b69bcc9d3 86ae688f8b9525c84399f7e49610fdbbb36ccb5b HamishGBrown <hamishgallowaybrown@gmail.com> 1590385549 +1000	commit: Initial commit
86ae688f8b9525c84399f7e49610fdbbb36ccb5b 85fc3de2c6ad3a2fd3e086eff332612f1fc6a363 HamishGBrown <hamishgallowaybrown@gmail.com> 1590386381 +1000	commit: Animated_gif
85fc3de2c6ad3a2fd3e086eff332612f1fc6a363 c8166c846b5ea5331a719567b37877df1d432731 HamishGBrown <hamishgallowaybrown@gmail.com> 1590386427 +1000	pull: Merge made by the 'recursive' strategy.
c8166c846b5ea5331a719567b37877df1d432731 e77c7d526ce4a69e958b628445ce3ff2f1206168 HamishGBrown <hamishgallowaybrown@gmail.com> 1598487869 +1000	commit: Specimen tilt correction included


==> anc/Gradient_descent_scattering_matrix/.git/logs/refs/remotes/origin/HEAD <==
0000000000000000000000000000000000000000 fb9bd710137167ece9ff8382a94f888b69bcc9d3 HamishGBrown <hamishgallowaybrown@gmail.com> 1590385482 +1000	clone: from git@github.com:HamishGBrown/Amplitude_flow_scattering_matrix.git


==> anc/Gradient_descent_scattering_matrix/.git/logs/refs/remotes/origin/master <==
fb9bd710137167ece9ff8382a94f888b69bcc9d3 86ae688f8b9525c84399f7e49610fdbbb36ccb5b HamishGBrown <hamishgallowaybrown@gmail.com> 1590385556 +1000	update by push
86ae688f8b9525c84399f7e49610fdbbb36ccb5b 7e86f7e22a06c33e0f4abdbbe219bb7ffeeb63aa HamishGBrown <hamishgallowaybrown@gmail.com> 1590386427 +1000	pull: fast-forward
7e86f7e22a06c33e0f4abdbbe219bb7ffeeb63aa c8166c846b5ea5331a719567b37877df1d432731 HamishGBrown <hamishgallowaybrown@gmail.com> 1590386447 +1000	update by push
c8166c846b5ea5331a719567b37877df1d432731 e77c7d526ce4a69e958b628445ce3ff2f1206168 HamishGBrown <hamishgallowaybrown@gmail.com> 1598487879 +1000	update by push


==> anc/Gradient_descent_scattering_matrix/.git/objects/33/91edaaa2f5f3c56ce45c8df7aa863891c86e84 <==
xEŽ1OÃ0…™ý+±"¡€…	ÄÔ©ÙPå¸ö¥9Éö¹öY4ÿ'•Âúî}ß½³ç3¼¼¿><ÁGHž¤:Ô£ç_]¬ÁLñ¢ƒ'L7µ`)@F˱H®Vˆ#ð2!ücpÇ`Ìàísì¿àŒ¥N;‡I&]p¥»ÏJõԔÆ{¨›
XÁD׫ßQû+œg¥†Diëwʁ]Ækm½iÖ¡z¡âÉ",šr_՞
"f™ÚòoŒ˜ ^`½,ìÒÜt[¡oùý1¦lS

==> anc/Gradient_descent_scattering_matrix/.git/objects/46/184da7fd5f4e1c08131e54ce5fc49ad62eba92 <==
xUPÉNÃ0圯ùÔJQDAB
.pï¡ÊI&‰E¼ÔSú÷ØN*¨oó¼×κ…Ý®ºaŒí'¼×YamÁœ¥Ë•ó&NÀçz4¨zT†w_|D<ðB9
4öEˆÊ«%¸HZÏ"4Ú҂ä0Õ.î,KºMá).±a/Ò³>íYžÀo´NhÕ°ª¨W¨ÇåÎù,È÷Ñp"´B 9Yñ;γ¾£`X#¸§Iۆ½s)ܯVŸ®©J.æ†MI0†rúÄÏmÔ='*:-×0o£È¸Ç²M¾l¹"¿¥ðòR«\M—š«=6Û¥õ:èÁâÑ‹®ùHcĕXçÍž¸/*ö‡N»½-êjý"©…9‡ª*î'a‰OŒòr±ÔEýðŸ c/¯õŸy¶Í~a¹«¦

==> anc/Gradient_descent_scattering_matrix/.git/objects/81/3f44806a1ed49642b608e664d74c6d60a6e715 <==
xeŒ;
1†­=ÅOì,D/`ieád6›ÈÀ<âND¼½âÚYQ|ÄnX¥"NÚ|î ԇåÎn²	Y(¢غ£½4`¤%å2|ºu]1µUñç¼|¶ÀæwúñsëœI®Q¾k¶Û¿ù‰"0'

==> anc/Gradient_descent_scattering_matrix/.git/objects/85/fc3de2c6ad3a2fd3e086eff332612f1fc6a363 <==
x¥ŽA
Â0E]çÙ'4mœu£·I2iM#5R¼½Õ+¸üï?>ߗœS•M‹›:3Ë@,2¢ß£Av]ÓÒLD1xÛZ­xÐÌS•`‰-@‡«µ1î¹E«UÎ9c½wôªC™årz×Ë\–I†_êiËBo÷…§>Sw¾ä£Ô*ր–[­"+]ßVþwGœ§"©r¸÷)ŠÁRÌ

==> anc/Gradient_descent_scattering_matrix/.git/objects/9e/d272d5fc2c5ede2bfe526ae7867e7249cb450f <==
xUPMKÄ0õÜ_1ä´Bi·â*õ¢÷=Š,i3mƒÍÇ&×þ{"¶vŽï‹y¯M‡CuÃ;"¾uÒtƁ"ϵNÀÇZÔ5åí7ïя¼Ôž"¢ˆQY猟ɘуTÖ8Z:©ÅéêβY·Ë žæ
köªl7šË'å3øƒÎK£k¶/ª¸ü9ÃQ>J
!¹bN"Nê''Áakâ{.´
k4W³®¤à͙˖:¡âr¬Ù0úXÎ\øÔ$ÝKŸ¨¢5j
.	‰¬*Ë^ҚĖKøû^^k•«éº@½Ùcw»´^=9<éÐןói%Ö;Ás
Å~͚áá°ÀwEµÁ¥bW÷[‡j±TEõø?ŠÎBmõ_yv›ý
«Ó

==> anc/Gradient_descent_scattering_matrix/.git/objects/c8/166c846b5ea5331a719567b37877df1d432731 <==
x¥ÍJÅ0…]÷)²»A"Lš´"¢ntã3\&ÉLhÚKšrõímÁ½ËóÙo'sª¬½©…H8CF¶D2Z×PŽ­Ö ú¨
³oÙD6ÒÓ\°Ð\E×r€H:XŒ€š#ì,1h«4+Þ°ðÛwÔYv¤5J`/³A½'­zï3'·€ØàVÇ¥ˆwÌiß^ËrÅãø£œ¦åŠ_þ0Ÿ‡ŒiºK~ªí%tÖh'n•"²ÙÝý»JÿÝi>¨$|Á9Œâ"qÝ7Oba1¤:nþ8ÿðõþ%_¦T·HgÞYÏkÀ#ÍÃ9c-é³ùzç

==> anc/Gradient_descent_scattering_matrix/.git/objects/f2/3ff25078eac977cd6bc1a0cef569b14cffb551 <==
x½VAn!ì9¯Ø ŒÁ°Çª½ç¤U'"UjûÕÃf¶µZU*ø€ÐˆÅÌ
ût~}šXÝÏaz>†é5Oï§9¿›.'"8kÄPVlòÎ_+ÝóçÏÍ="󢬄Ÿ?u¸?ëp8â¾î1
0£¸{<½½<,ù¼c.g%¬¨á	ùzþÒÓ'òL‹U1Äfv¡©Øg+"ì:7™ËÂPj‰Ql,,†±Ì°Á«Àµ±t°ÜÃç­±š²ZÐÆîÏÝê&-\6™-l]¦;²¡ÈµWr£'IÚ>¥½QæAˆuÝám´°èìÖ]줺6¹Ügޕ%sjÙHd¤¦z/T–ލacé`1ô±¶zª£6––{cØüR±Õ'	e©ï":ºïÖRµ†0\Ò^«óVWÞܓՑ75d8eVˆ ÀޅÂP¦èº=jûÖF·Ù?4THÒ*#1ˆb¡m²!d,JúN0"À&Öû§Ÿ2–
–uCÈø'qãέ%$9k­+¾bIoš½qŸš™)Ôwûcü6Ø2–
AšC@‡©Zý")ü]Óºd¢a"53D™T2ÞÀÍ#͆ZCÈX‰-µ†t"e‰¥V_2»OŠÔl

==> anc/Gradient_descent_scattering_matrix/.git/packed-refs <==
# pack-refs with: peeled fully-peeled sorted 
fb9bd710137167ece9ff8382a94f888b69bcc9d3 refs/remotes/origin/master


==> anc/Gradient_descent_scattering_matrix/.git/refs/heads/master <==
e77c7d526ce4a69e958b628445ce3ff2f1206168


==> anc/Gradient_descent_scattering_matrix/.git/refs/remotes/origin/HEAD <==
ref: refs/remotes/origin/master


==> anc/Gradient_descent_scattering_matrix/.git/refs/remotes/origin/master <==
e77c7d526ce4a69e958b628445ce3ff2f1206168


==> anc/Gradient_descent_scattering_matrix/1000048.p1 <==
al2 ca2 o7 si
1.0
        7.6849999428         0.0000000000         0.0000000000
        0.0000000000         7.6849999428         0.0000000000
        0.0000000000         0.0000000000         5.0636000633
   Ca   Al   Si    O
    4    2    4   14
Direct
     0.338899991         0.161099994         0.510399996  Ca1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.661100009         0.838899960         0.510399996  Ca1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.161099994         0.661100009         0.489600004  Ca1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.838899960         0.338899991         0.489600004  Ca1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.000000000         0.000000000         0.000000000  Al1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.500000000         0.500000000         0.000000000  Al1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.143399997         0.356599988         0.954000037  Si1   0.50000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.856599957         0.643400012         0.954000037  Si1   0.50000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.356599988         0.856599957         0.046000004  Si1   0.50000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.643400012         0.143399997         0.046000004  Si1   0.50000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.500000000         0.000000000         0.176499997  O1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.000000000         0.500000000         0.823500003  O1   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.142700005         0.357300011         0.283499985  O2   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.857299980         0.642699927         0.283499985  O2   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.357300011         0.857299980         0.716500038  O2   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.642699927         0.142700005         0.716500038  O2   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.087599997         0.167799990         0.807799954  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.912400019         0.832199979         0.807799954  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.167799990         0.912400019         0.192200010  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.832199979         0.087599997         0.192200010  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.412400019         0.667799990         0.192200010  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.587600012         0.332199979         0.192200010  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.332199979         0.412400019         0.807799954  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000
     0.667799990         0.587600012         0.807799954  O3   1.00000   1.00000   0.00000   0.00000   0.00000   0.00000   0.00000   0.00000



==> anc/Gradient_descent_scattering_matrix/Generate_test_data.py <==
import numpy as np
import sys # noqa
import pyms
import os

if __name__ == "__main__":

    eV = 3e5
    app = 20

    # Probe defocii
    defocii = [-200, -100, 0]

    # Number of frozen phonon iterations - 1 is fine for rough testing
    nfph= 1

    # Thicknesses
    thicknesses = [300]

    # Subslicing of unit cell for multislice
    subslices = [0.48, 0.7]

    # Multislice grid
    gridshape = [512, 512]
    tiling = [4, 4]

    # Datacube output shape
    # For a low 
    DPshape = [64, 64]
    DPsize = [7.0, 7.0]

    # Input some misalignment in the datacube
    Diffraction_shift = [5,7]
    outputDP = [32,32]
    outputDPsize = [x/y*z for x,y,z in zip(DPsize,DPshape,outputDP)]

    # Add some specimen tilt
    specimen_tilt = [5,2]

    # Scan pixel size
    Rpix = pyms.nyquist_sampling(eV=eV, alpha=app)

    structure = pyms.structure.fromfile("1000048.p1", temperature_factor_units="B")
    # structure.generate_slicing_figure(subslices)
    # print(
    #     pyms.max_grid_resolution(
    #         gridshape, np.asarray(tiling) * structure.unitcell[:2], eV=eV
    #     )
    # )
    if not os.path.exists('Outputs'):
        os.mkdir('Outputs')

    for df in tqdm.tqdm.(defocii,desc='Defocii'):
        h5_filename = "Outputs/Datacube_{0:04d}_Adf.h5".format(int(df))
        result = pyms.STEM_multislice(
            structure,
            gridshape,
            eV,
            app,
            thicknesses,
            subslices=subslices,
            df=df,
            nfph=nfph,
            FourD_STEM=[DPshape, DPsize],
            specimen_tilt = specimen_tilt,
            # h5_filename=h5_filename,
            tiling=tiling,
        )

        DP = pyms.utils.crop(np.roll(result['datacube'],Diffraction_shift,axis=(-2,-1)),outputDP)
        pyms.utils.datacube_to_py4DSTEM_viewable(DP,h5_filename,diffsize = outputDPsize,Rpix = Rpix,eV=eV,alpha=app)


==> anc/Gradient_descent_scattering_matrix/GradDS/AmpflowS.py <==
import numpy as np
from tqdm import tqdm
import cupy as cp
import h5py


def compare_images(d1, d2, arcs=8, block=False, renorm=True):
    """Superpose two images using wedges of each image and color."""
    import matplotlib.pyplot as plt

    def renormalize(img):
        min_ = np.amin(img)
        max_ = np.amax(img)
        return (img - min_) / (max_ - min_)

    shape = d1.shape
    fig, ax = plt.subplots(nrows=2)
    img1 = np.zeros(shape, dtype=np.uint8)

    if renorm:
        d1_ = renormalize(d1)*255
        d2_ = renormalize(d2)*255
    else:
        d1_ = d1
        d2_ = d2

    yy = np.broadcast_to(np.fft.fftfreq(d1.shape[0])[:, None], d1.shape[-2:])
    xx = np.broadcast_to(np.fft.fftfreq(d1.shape[1])[None, :], d1.shape[-2:])
    angle = np.fft.fftshift(np.arctan2(yy, xx) - np.pi / arcs / 3 * 2)
    mask = np.sin(angle / 2 * arcs) > 0

    img1[mask] = d1_[mask].astype(np.uint8)
    img1[np.logical_not(mask)] = d2_[np.logical_not(mask)].astype(np.uint8)
    ax[0].imshow(img1)
    img2 = np.zeros(shape + (3,), dtype=np.uint8)
    img2[..., 0] = (renormalize(d1_)*255).astype(np.uint8)
    img2[..., 2] = (renormalize(d2_)*255).astype(np.uint8)
    ax[1].imshow(img2)
    return fig,img1,img2

def check_alignment(datacube,Smatrix_dimensions,eV,app,diffraction_shift=[0,0]):
    """
    Generate alignment checking figure.

    To check that the provided datacube, diffraction dimensions (last two entries
    of Smatrix_dimensions), probe information (ev and app) and diffractions shift
    are consistent with the datacube this function will generate a figure that
    will overlap the reciprocal space illumination with the scan position averaged
    diffraction convergent beam electron diffraction (PACBED) pattern.
    """
    pix = datacube.shape
    PACBED = np.sum(datacube,axis=tuple(np.arange(datacube.ndim-2,dtype=np.int)))
    aperture_function = construct_illum(
        pix[-2:],
        np.asarray(pix[-2:]) / np.asarray(Smatrix_dimensions[-2:]),
        eV,
        app,
        qspace=True,
        optic_axis=diffraction_shift,
        tilt_units='pixels'
    )
    return compare_images(PACBED,np.abs(np.fft.ifftshift(aperture_function)))

def read_in_scattering_matrix(fnam):
    """Read in a scattering matrix with necessary auxiliary information in hdf5 format"""
    f = h5py.File(fnam, "r")
    scattering_matrix = f["Smatrix"]
    beams_index = [f["beams_index_{0}".format(i)] for i in range(2)]
    dimensions = f["Dimensions"]
    return scattering_matrix, beams_index, dimensions


def output_scattering_matrix(fnam, Smatrix, beams_index, smatrix_dimensions, Loss=None):
    """Output a scattering matrix with necessary auxiliary information in hdf5 format"""
    f = h5py.File(fnam, "w")
    f.create_dataset("Smatrix", shape=Smatrix.shape, data=Smatrix, dtype=Smatrix.dtype)
    for i, bdex in enumerate(beams_index):
        f.create_dataset(
            "beams_index_{0}".format(i), shape=bdex.shape, data=bdex, dtype=bdex.dtype
        )
    smatrix_dimensions_ = np.asarray(smatrix_dimensions)
    f.create_dataset(
        "Dimensions",
        shape=smatrix_dimensions_.shape,
        data=smatrix_dimensions_,
        dtype=smatrix_dimensions_.dtype,
    )
    if Loss is not None:
        Loss_ = np.asarray(Loss)
        f.create_dataset("Loss", shape=Loss_.shape, data=Loss_, dtype=Loss_.dtype)
    f.close()


def std_clip(array, nsigma, new=None):
    """Clip or remove array values more than nsigma standard deviations from the
    mean from the array"""
    mean = np.mean(array)
    sigma = np.std(array)
    if new is None:
        return np.clip(array, mean - nsigma * sigma, mean + nsigma * sigma)
    else:
        array[array > mean + nsigma * sigma] = new[1]
        array[array < mean - nsigma * sigma] = new[0]
        return array


class aberration:
    """A class describing electron lens aberrations."""

    def __init__(self, Krivanek, Haider, Description, amplitude, angle, n, m):
        """
        Intialize the lens aberration object.

        Parameters
        ----------
        Krivanek : string
            A string describing the aberration coefficient in Krivanek notation
            (C_mn)
        Haider : string
            A string describing the aberration coefficient in Haider notation
            (ie. A1, A2, B2)
        Description :
            A string describing the colloqiual name of the aberration ie. 2-fold
            astig.
        amplitude :
            The amplitude of the aberration in Angstrom
        angle :
            The angle of the aberration in radians
        n :
            The principle aberration order
        m :
            The rotational order of the aberration.
        """
        self.Krivanek = Krivanek
        self.Haider = Haider
        self.Description = Description
        self.amplitude = amplitude
        self.m = m
        self.n = n
        if m > 0:
            self.angle = angle
        else:
            self.angle = 0

    def __str__(self):
        """Return a string describing the aberration."""
        if self.m > 0:
            return (
                "{0:17s} ({1:2s}) -- {2:3s} = {3:9.2e} \u00E5 \u03B8 = "
                + "{4:4d}\u00B0 "
            ).format(
                self.Description,
                self.Haider,
                self.Krivanek,
                self.amplitude,
                int(np.rad2deg(self.angle)),
            )
        else:
            return " {0:17s} ({1:2s}) -- {2:3s} = {3:9.2e} \u00E5".format(
                self.Description, self.Haider, self.Krivanek, self.amplitude
            )


def wavev(E):
    """Calculates the relativistically corrected wavenumber k0 (reciprocal of
    the wavelength) for an electron of energy eV. See Eq. (2.5) in Kirkland's
    Advanced Computing in electron microscopy"""
    # Planck's constant times speed of light in eV Angstrom
    hc = 1.23984193e4
    # Electron rest mass in eV
    m0c2 = 5.109989461e5
    return np.sqrt(E * (E + 2 * m0c2)) / hc


def chi(q, qphi, lam, df=0.0, aberrations=[]):
    """
    Calculate the aberration function, chi.

    Parameters
    ----------
    q : float or array_like
        Reciprocal space extent (Inverse angstroms).
    qphi : float or array_like
        Azimuth of grid in radians
    lam : float
        Wavelength of electron (Inverse angstroms).
    Keyword arguments
    -----------------
    df : float, optional
        Defocus in Angstrom
    aberrations : list, optional
        A list containing a set of the class aberration, pass an empty list for
        an unaberrated contrast transfer function.
    """
    qlam = q * lam
    chi_ = qlam ** 2 / 2 * df
    for ab in aberrations:
        chi_ += (
            qlam ** (ab.n + 1)
            * float(ab.amplitude)
            / (ab.n + 1)
            * np.cos(ab.m * (qphi - float(ab.angle)))
        )
    return 2 * np.pi * chi_ / lam


def convert_tilt_angles(tilt, tilt_units, rsize, eV, invA_out=False):
    """
    Convert  tilt to pixel or inverse Angstroms units regardless of input units.

    Input units can be mrad, pixels or inverse Angstrom

    Parameters
    ----------
    tilt : array_like
        Tilt in units of mrad, pixels or inverse Angstrom
    tilt_units : string
        Units of specimen and beam tilt, can be 'mrad','pixels' or 'invA'
    rsize : (2,) array_like
        The size of the grid in Angstrom
    eV : float
        Probe energy in electron volts
    Keyword arguments
    -----------------
    invA_out : bool
        Pass True if inverse Angstrom units are desired.
    """
    # If units of the tilt are given in mrad or pixels, convert to inverse Angstrom
    if tilt_units == "mrad":
        k = wavev(eV)
        tilt_ = np.asarray(tilt) * 1e-3 * k
    elif tilt_units == 'pixels':
        tilt_ = np.asarray(tilt) / np.asarray(rsize)
    else:
        tilt_ = tilt

    # If inverse Angstroms are requested our work here is done
    if invA_out:
        return tilt_

    # Convert inverse Angstrom to pixel coordinates, this will be rounded
    # to the nearest pixel
    if tilt_units != "pixels":
        tilt_ = np.round(tilt_ * rsize[:2]).astype(int)
    return tilt_


def construct_illum(
    pix_dim,
    real_dim,
    eV,
    app,
    qspace=False,
    optic_axis=[0, 0],
    aperture_shift=[0, 0],
    tilt_units="mrad",
    df=0,
    aberrations=[],
    q=None,
    app_units="mrad",
):
    """
    Make an electron lens contrast transfer function.

    Parameters
    ---------
    pix_dim --- The pixel size of the grid
    real_dim --- The size of the grid in Angstrom
    eV --- The energy of the probe electrons in eV
    app --- The aperture in units specified by app_units, pass app = None for
            no aperture
    qspace ---- Set to True to get probe forming aperture in diffraction space
    optic_axis --- allows the user to specify a different optic
                    axis
    aperture_shift --- Shift of the objective aperture relative
                        to the center of the array
    tilt_units : string
        Units of the optic_axis or aperture_shift values
    df --- Probe defocus in A, a negative value indicate overfocus
    aberrations --- List containing instances of class aberration
    q --- reciprocal space array, allows the user to reduce computation
        time somewhat
    app_units --- The units of the aperture size (A^-1 or mrad)
    """
    # Make reciprocal space array
    if q is None:
        q = q_space_array(pix_dim, np.asarray(pix_dim)/np.asarray(real_dim[:2]))

    # Get  electron wave number (inverse of wavelength)
    k = wavev(eV)

    # Convert tilts to units of inverse Angstrom
    optic_axis_ = convert_tilt_angles(
        optic_axis, tilt_units, real_dim, eV, invA_out=True
    )
    aperture_shift_ = convert_tilt_angles(
        aperture_shift, tilt_units, real_dim, eV, invA_out=True
    )

    if app is None:
        app_ = np.amax(np.abs(q))
    else:
        # Get aperture size in units of inverse Angstrom
        app_ = convert_tilt_angles(app, app_units, real_dim, eV, invA_out=True)

    # Initialize the array to contain the CTF
    CTF = np.zeros(pix_dim, dtype=np.complex)

    # Calculate the magnitude of the reciprocal lattice grid
    # qarray1 accounts for a shift of the optic axis
    qarray1 = np.sqrt(
        np.square(q[0] - optic_axis_[0]) + np.square(q[1] - optic_axis_[1])
    )

    # qarray2 accounts for a shift of both the optic axis and the aperture
    qarray2 = np.square(q[0] - optic_axis_[0] - aperture_shift_[0]) + np.square(
        q[1] - optic_axis_[1] - aperture_shift_[1]
    )

    # Calculate azimuth of reciprocal space array in case it is required for
    # aberrations
    qphi = np.arctan2(q[0] - optic_axis_[0], q[1] - optic_axis_[1])

    # Only calculate CTF for region within the aperture
    mask = qarray2 <= app_ ** 2
    CTF[mask] = np.exp(-1j * chi(qarray1[mask], qphi[mask], 1.0 / k, df, aberrations))

    # Normalize the STEM probe so that its sum-squared intensity is unity
    probe = (
        CTF * np.sqrt(np.prod(pix_dim)) / np.sqrt(np.sum(np.square(np.abs(CTF))))
    )

    # Return real or diffraction space probe depending on user preference
    if not qspace:
        return np.fft.ifft2(probe)
    return probe


def q_space_array(size, qsize):
    """Creates a reciprocal space array of pixel size given by
    tuple size with qspace dimensions given by qsize"""
    nopiy, nopix = size
    qpiy, qpix = qsize
    y = np.fft.fftfreq(nopiy) * qpiy
    x = np.fft.fftfreq(nopix) * qpix
    return np.meshgrid(x, y)[::-1]


def reconstruct_Smatrix_from_datacube(
    datacube,
    dimensions,
    defocii,
    app,
    eV,
    mu=1.0,
    niterations=5,
    scan_offsets=None,
    nchunks=30,
    padding=1.0,
    dtype=np.complex64,
    diffraction_shift=[0,0],
    stream_datacube=None,
    scan_coordinates=None,
    report_memory=True,
    report_loss=False,
    deviceNum=0,
):
    """reconstruct an Smatrix from a series of datacubes.

    Parameters
    ----------
    datacube : array_like (ndf x ny x nx x ky x kx,) 
        Input datacubes to reconstruction
    dimensions : (4,)
        First two entries are the dimensions of the scan array in Angstrom and
        the second two entries are the dimensions of the diffraction pattern in
        inverse Angstrom
    defocii : array_like (ndf,)
        The defocii at which the datacubes are recorded
    app : float
        The probe-forming aperture in mrad
    eV : float
        Probe accelerating voltage in electron volts

    Keyword arguments
    -----------------
    mu : float
        Amplitude flow update step size
    niterations : int
        Number of iterations of the amplitude flow algorithm
    scan_offsets : (ndf,) float
        constant "offsets" for each scan, can be used to for a through-focal
        series with specimen drift
    nchunks : int
        Number of diffraction patterns to process in parrallel in the algorithm
    padding : float
        Zero padding of the reconstruction array to avoid wrap-around errors
        due to periodic boundary conditions. Typically not necessary.
    dtype : torch.dtype object
        Datatype of the reconstructed scattering matrix. complex64 is usually
        best to preserve memory
    diffraction_shift : (2,) int
        Shift of the diffraction pattern coordinates typically due to misalignment
        in the experiment
    stream_datacube : bool
        Option to store the datacubes in CPU RAM and stream them to the GPU as
        required
    scan_coordinates : (ndf,ny,nx,2)
        User provided scan coordinates, units of pixels ie. should run from
        0 - ny and 0-nx for an undistorted scan.
    report_memory : bool
        Reports memory usage of scattering matrix reconstruction
    report_loss : bool
        Reports the L2 norm for difference between the input data and the current
        model S-matrix
    deviceNum : int
        For multi-GPU systems choose which GPU to use

    Returns
    -------
    Smatrix : complex (b,Y,X) array_like
        The scattering matrix
    beam_index : (2,) tuple 
        Tuple containing the diffraction space pixel coordinates of each of the
        beams correcpsonding to the scattering matrix entries
    smatrix_dimensions : (2,) tuple
        Real space size (in Angstrom) for each scatering matrix
        entry
    Loss : (niterations,) array_like or None
        The L2 error for the difference between the input diffraction patterns
        and the diffraction patterns predicted by the reconstruction scattering
        matrix if report_loss = True or None otherwise
    """

    # Inititialize the scattering matrix to be the identity matrix
    Smatrix, beams_index, smatrix_dimensions, M = initialize_Smatrix(
        app,
        eV,
        datacube.shape[1:],
        dimensions,
        beam_shift=diffraction_shift,
        padding=padding,
        dtype=dtype,
    )
    if report_memory:
        print(
            "Smatrix is on a {0} x {1} x {2} pixel grid measuring {3} x {4} Angstrom, for a total size of {5} GB,".format(
                *Smatrix.shape, *smatrix_dimensions, Smatrix.nbytes * 1e-9
            )
        )
    nbeams = beams_index[0].shape[0]

    # Total number of scan positions for all focal values
    # If scan_coordinates is passed, values of this array less than 0 signify
    # that that coordinate is not to be used in the reconstruction, so calculate
    # the number of scan coordinates that will actually be used
    # If scan_coordinates is passed, values of this array less than 0 signify
    # that that coordinate is not to be used in the reconstruction, so calculate
    # the number of scan coordinates that will actually be used
    # If no scan_coordinates are passed then generate them
    if scan_coordinates is None:
        scan_shape = datacube.shape[1:3]
        scan_coordinates = np.broadcast_to(
            np.moveaxis(np.mgrid[0 : scan_shape[0], 0 : scan_shape[1]], 0, 2),
            (len(defocii), *scan_shape, 2),
        )
        if scan_offsets is not None:
            scan_coordinates = scan_coordinates - scan_offsets[:, None, None, :]

    nscan = np.sum(np.all(scan_coordinates >= 0, axis=3))

    # Now construct the illumination vector
    illumination = np.zeros((nscan, nbeams), dtype=dtype)
    j = 0
    scan_coord = np.zeros((nscan, 2), dtype=np.float)

    lam = 1 / wavev(eV)

    k = [
        (np.fft.fftfreq(Smatrix.shape[i - 2], 1 / Smatrix.shape[i - 2]) - diffraction_shift[i])
        / smatrix_dimensions[i]
        for i in range(2)
    ]
    
    ksqr = (k[0] ** 2)[:, np.newaxis] + (k[1] ** 2)[np.newaxis, :]

    print("Setting up illumination vector...")
    norm = np.sqrt(1 / nbeams)
    for i in tqdm(range(np.prod(datacube.shape[:3]))):

        # Get defocus, and scan indices for this diffraction pattern
        idf, y, x = np.unravel_index(i, datacube.shape[:3])

        # Get scan coordinate as fraction of grid
        scan_coord_ = (
            scan_coordinates[idf, y, x, :]
            / datacube.shape[1:3]
            * dimensions[:2]
            / smatrix_dimensions
        )

        if np.any(scan_coord_ < 0):
            continue

        # Adjust scan coordinates to fractions of the scan window rather than
        # the diffraction coordiantes
        scan_coord[j, :] = scan_coord_

        # Calculate probe phase for this defocus and scan coordinate
        # k = np.asarray(ky[beams_index[0]//M[0]],kx[beams_index[1]//M[1]])
        chi = -ksqr[beams_index[0], beams_index[1]] * defocii[idf] * lam * np.pi
        shift = (
            -2
            * np.pi
            * (
                k[0][beams_index[0]] * scan_coord[j, 0] * smatrix_dimensions[0]
                + k[1][beams_index[1]] * scan_coord[j, 1] * smatrix_dimensions[1]
            )
        )
        illumination[j, :] = np.exp(1j * (shift + chi)) * norm
        j += 1

    # Convert scan coordinates to pixel units and cast to integer data type to
    # do cropping on the array
    scan_coord = np.round(scan_coord * np.asarray(Smatrix.shape[-2:])[None, :]).astype(
        np.int
    )

    # Get mask of coordinates that will contribute to the reconstruction
    mask = np.all(scan_coordinates >= 0, axis=3)

    # zero values < 0 in datacube
    datacube[datacube < 0] = 0

    # Mean filter removes values more than 3 times
    mean_counts = np.amax(
        std_clip(
            np.sum(np.nan_to_num(datacube[mask, ...]), axis=(-2, -1)), 3, new=[0.0, 0.0]
        )
    )

    # Get amplitude of diffraction pattern
    datacube = datacube[mask, ...]
    datacube = np.fft.fftshift(np.sqrt(datacube), axes=[-2, -1])

    # Normalize each diffraction pattern to have approximately unitary
    # total amplitude
    datacube /= np.sqrt(mean_counts)

    # Clear GPU memory and try to make an assessment of whether to stream the
    # datacube or not
    cp.cuda.Device(deviceNum).use()
    mempool = cp.get_default_memory_pool()
    pinned_mempool = cp.get_default_pinned_memory_pool()
    mempool.free_all_blocks()
    pinned_mempool.free_all_blocks()
    if stream_datacube is None:
        stream_datacube = (
            mempool.total_bytes() - mempool.used_bytes() > 2 * datacube.nbytes
        )

    Smatrix = cp.array(Smatrix)
    illumination = cp.array(illumination)
    scan_coord = cp.array(scan_coord)

    

    # Option to stream the datacube to the GPU as diffraction patterns are used
    # in the reconstruction (necessary if dataset size is > GPU memory) or
    # perform a single transfer of data to the GPU.
    if not stream_datacube:
        datacube = cp.array(datacube)

    if report_memory:
        print("Device has {0} MB total".format(int(mempool.total_bytes() * 1e-6)))
        print(
            "A single copy of the S-matrix requires {0} MB total".format(
                int(Smatrix.nbytes * 1e-6)
            )
        )
        print(
            "The illumination vector requires {0} MB total".format(
                int(illumination.nbytes * 1e-6)
            )
        )
        print(
            "The chunks of datacube streamed to GPU will be {0} MB each".format(
                int(nchunks * (datacube[0].nbytes) * 1e-6)
            )
        )

    # Indices of the cropping window of the scattering matrix
    crop_window = [
        [-Smatrix.shape[i - 2] // M[i] // 2, +Smatrix.shape[i - 2] // M[i] // 2]
        for i in range(2)
    ]

    if report_loss:
        # Initialize Loss metric
        Loss = np.zeros((niterations+1,))
        # Calculate initial loss
        aTZ = cp.asnumpy(AT(
            Smatrix,
            illumination[:1, :],
            scan_coord[:1, :],
            crop_window,
        ))
        Loss[0] = np.sum((np.abs(datacube)**2-np.abs(aTZ)**2)**2)
    else:
        Loss = None

    # Smatrix reconstruction via truncated amplitude flow
    for i in tqdm(range(niterations), desc="Iteration"):

        for ichunk in tqdm(
            range(int(np.ceil(nscan / nchunks))), desc="Diffraction pattern"
        ):

            # Choose
            chunki = ichunk * nchunks
            chunkf = min((ichunk + 1) * nchunks, nscan)

            # Forward projection step (illumination to diffraction patterns)
            aTZ = AT(
                Smatrix,
                illumination[chunki:chunkf, :],
                scan_coord[chunki:chunkf, :],
                crop_window,
            )

            # Transfer requisite diffraction patterns to the GPU if streaming
            # or just choose subset of data if a single transfer of data was used
            if stream_datacube:
                amp = cp.array(datacube[chunki:chunkf, :])
            else:
                amp = datacube[chunki:chunkf, :]

            if report_loss:
                Loss[i+1] += cp.sum((cp.abs(amp)**2 - cp.abs(aTZ) ** 2)**2)
            
            aTZ -= cp.nan_to_num(amp * aTZ / cp.abs(aTZ))

            amp = None

            AinvT(
                aTZ,
                illumination[chunki:chunkf, :],
                scan_coord[chunki:chunkf, :],
                crop_window,
                Smatrix,
                mu / nscan,
                qspace_in=True,
            )
            
    if report_loss:
        Loss /= np.sum(datacube**4)

    return cp.asnumpy(Smatrix), beams_index, smatrix_dimensions, Loss


def crop_window_to_flattened_indices(indices, shape):
    # initialize array to hold flattened index in

    return (
        indices[-1][None, :] % shape[-1]
        + (indices[-2][:, None] % shape[-2]) * shape[-1]
    ).ravel()


def AT(Smatrix, illum, scan_posn, crop_window, beam_index=None, qspace_out=True):
    """Forward Smatrix product to calculate exit surface wave, requires the complex
    smatrix, the beam_index, which maps the beams of the Smatrix to coordinates
    in reciprocal space and the illumination. illumination_indexed tells the
    function the form of the illumination, if True then illumination is a 1D
    array containing the complex coefficients of the illumination for the different
    beams. """

    nbeams = illum.shape[0]

    # Calculate the indices for blocks of the S-matrix that will
    # contribute to the forward projection
    # crop_wind = [Smatrix.shape[i - 2] // crop_window[i] for i in range(2)]

    crop_ = [cp.arange(crop_window[i][0], crop_window[i][1]) for i in range(2)]
    cropshape = [crop_window[i][1] - crop_window[i][0] for i in range(2)]

    exit_wave = cp.zeros((illum.shape[0], np.prod(cropshape)), dtype=Smatrix.dtype)

    # Save Smatrix shape for later recall
    Smatrix_shape = Smatrix.shape

    # Flatten final two dimensions of S-matrix
    nn = np.prod(Smatrix.shape[-2:])
    Smatrix = Smatrix.reshape((Smatrix.shape[0], nn))

    # Calculate matrix-vector product of Smatrix with illumination vector
    # Smatrix format is nbeams (input) x Ry x Rx (real space coordinates)
    # Illumination format is nscan x nbeams
    # Smatrix must be broadcast over the scan postions of the illumination
    # and the illumination vector must be broadcast over the diffraction
    # coordinates
    for i in range(illum.shape[0]):
        # Numpy indexing doesn't work quite the way I want it to so the cropping
        # has to be done using the indices of the flattened array
        crop = (
            (crop_[0] + scan_posn[i, 0]) % Smatrix_shape[1],
            (crop_[1] + scan_posn[i, 1]) % Smatrix_shape[2],
        )

        ind = crop_window_to_flattened_indices(crop, Smatrix_shape[-2:])
        exit_wave[i, :] = cp.matmul(illum[i], Smatrix[:, ind])

    # Reshape into square grid
    exit_wave = exit_wave.reshape((nbeams, *cropshape))

    # Return Smatrix to original shape
    Smatrix = Smatrix.reshape(Smatrix_shape)

    # Fourier transform to the diffraction plane if requested
    if qspace_out:
        exit_wave = cp.fft.fft2(exit_wave, norm="ortho")

    return exit_wave


def AinvT(
    exit_wave,
    illum,
    scan_posn,
    crop_window,
    Smatrix,
    weighting,
    beam_index=None,
    qspace_in=True,
):
    """Back project the exit wave to the scattering matrix"""
    exit_wave = cp.asarray(exit_wave, dtype=Smatrix.dtype)
    Smatrix_shape = Smatrix.shape
    if qspace_in:
        # We require the exit-wave to be in real space so if it's not, inverse
        # Fourier transform it
        exit_wave = cp.fft.ifft2(exit_wave, norm="ortho")

    # Calculate the indices for blocks of the S-matrix that will
    # contribute to the forward projection
    # crop_wind = [Smatrix_shape[i - 2] // crop_window[i] for i in range(2)]
    crop_ = [cp.arange(crop_window[i][0], crop_window[i][1]) for i in range(2)]
    # cropshape = [crop_window[i][1]-crop_window[i][0] for i in range(2)]

    # crop_ = [cp.arange(-crop_wind[i] // 2, crop_wind[i] // 2) for i in range(2)]

    # Flatten final two indices of exit_wave
    exwave = exit_wave.reshape((exit_wave.shape[0], np.prod(exit_wave.shape[-2:])))
    Smatrix = Smatrix.reshape((Smatrix_shape[0], np.prod(Smatrix_shape[-2:])))

    # Perform cropping procedure if requested
    # Loop over probe positions
    for i in range(illum.shape[0]):

        # Numpy indexing doesn't work quite the way I want it to so the cropping
        # has to be done using the indices of the flattened array
        crop = (
            (crop_[0] + scan_posn[i, 0]) % Smatrix_shape[-2],
            (crop_[1] + scan_posn[i, 1]) % Smatrix_shape[-1],
        )
        ind = crop_window_to_flattened_indices(crop, Smatrix_shape[-2:])

        Smatrix[:, ind] -= exwave[i, None, :] / illum[i, :, None] * weighting

    Smatrix.reshape(Smatrix_shape)


def initialize_Smatrix(
    app, eV, pix, dimensions, beam_shift=[0, 0], padding=1.0, dtype=np.complex64
):
    """
    Set up a diagonal Scattering matrix as a starting point for iteration.

    Parameters
    ----------
    app : float
        Maximum input angle for the scattering matrix (ie. a probe forming
        aperture)
    eV : float
        Probe accelerating voltage
    pix : int (4,) array_like
        pixel dimensions of the input datacube (ny,nx,nky,nkx)
    dimensions :
        datacube physical dimensions. The first two array entries are the scan
        field of view in Angstrom and the second two entries are the diffraction
        pattern size in inverse Angstrom.
    beam_shift : array_like (2,) int, optional
        Shift (in pixels) of the illumination, usually to match diffraction
        shift due to experimental misalignment
    padding : float, optional
        Padding of the reconstruction grid, can usually just be 1.
    dtype : np.dtype object or string, optional
        Datatype of the scattering matrix
    Returns
    -------
    Smatrix : (n,Y,X) complex array_like
        The initailized scattering matrix
    beam_index : (2,n) int array_like
        Pixel coordinates of each of the n input beams for the scattering matrix
    Smatrix_dimensions : (2,) array_like
        Real space size of the S-matrix grid
    M : int
        Pixel dimensions of the Smatrix will be M times larger than the diffraction
        pattern size of the 4D-dataset, ie. (Y,X) = (M*nky,M*nkx)
    """

    scan_dim = dimensions[:2]

    # Work out the pixel size of the scattering matrix.
    # Sampling of the Smatrix grid set by the maximum spatial frequency
    # in the diffraction pattern
    sampling = 1 / np.asarray(dimensions[-2:])

    # Work out how large the pixel real space dimensions of the scattering
    # matrix will be, this is so the framework is general with respect to scan
    # size and diffraction space of the datacube.
    # Total number of pixels in the reconstructed S-matrix is the total
    # size of the scan divided by the sampling, rounded up so that the
    # plane waves will be periodic
    Smatrix_size = (
        np.ceil(scan_dim / sampling * padding / pix[-2:]) * pix[-2:]
    ).astype(np.int)

    # M is the integer ratio between the full S-matrix grid and the
    # diffraction pattern pixel grid
    M = Smatrix_size // pix[-2:]

    # Get real space size of scattering matrix
    Smatrix_dimensions = Smatrix_size * sampling

    # Create an aperture function that will be used to determine which input
    # beams of the S-matrix will be used
    aperture_function = construct_illum(
        Smatrix_size,
        np.asarray(Smatrix_size) / np.asarray(dimensions[-2:]),
        eV,
        app,
        qspace=True,
        optic_axis=beam_shift,
        tilt_units='pixels'
    )

    # Construct the diffraction space coordinate mesh
    kx, ky = np.meshgrid(
        *[
            np.asarray(
                np.fft.fftfreq(Smatrix_size[i], 1 / Smatrix_size[i]), dtype=np.int
            )
            for i in [-1, -2]
        ]
    )

    # Determine which beams will be included in the input to the scattering matrix
    beams = np.logical_and(
        np.logical_and(np.abs(aperture_function) > 0, kx % M[0] == 0), (ky % M[1] == 0)
    )

    # Get the indices of those beams, using the numpy nonzero function which will
    # return a tuple containing two arrays
    beam_index = np.nonzero(beams)

    # Since the beam index will used to index an array of size rpixsize, make
    # any indices > #pixels/2 negative so that the indices will correctly carry
    # over using Python's handy indexing syntax
    for i in range(2):
        beam_index[i][beam_index[i] > Smatrix_size[i] // 2] -= Smatrix_size[i]

    # Get number of beams
    nbeams = beam_index[0].shape[0]

    # Initialize scattering matrix. It will be number of beams x scan dimensions
    Smatrix = np.zeros((nbeams, *Smatrix_size), dtype=dtype)

    # Set all included beams to be unity the inverse fourier transform
    # operation will divide the sum square intensity by the number of pixels
    #  so prepare for this
    val = np.sqrt(np.prod(M * Smatrix.shape[-2:]))
    for i in range(nbeams):
        Smatrix[i, beam_index[0][i], beam_index[1][i]] = val

    # Store Smatrix in real space
    Smatrix = np.fft.ifftn(Smatrix, axes=(-2, -1))

    # Return Smatrix and complimentary beam index
    return Smatrix.astype(dtype), beam_index, Smatrix_dimensions, M


if __name__ == "__main__":
    pass


==> anc/Gradient_descent_scattering_matrix/GradDS/Optical_sectioning.py <==
"""A module to perform the optical sectioning reconstruction of the scattering matrix."""
from copy import deepcopy
import torch as th
import numpy as np
import tqdm

re = np.s_[..., 0]
im = np.s_[..., 1]



def complex_mul_conj(a: th.Tensor, b: th.Tensor) -> th.Tensor:
    if a.shape[-1] != 2 or b.shape[-1] != 2:
        raise RuntimeWarning(
            'taking complex_mul of non-complex tensor! a.shape ' + str(a.shape) + 'b.shape ' + str(b.shape))
    are = a[re]
    aim = a[im]
    bre = b[re]
    bim = -b[im]
    real = are * bre - aim * bim
    imag = are * bim + aim * bre
    return th.stack([real, imag], -1)

def complex_abs(a: th.Tensor) -> th.Tensor:
    if a.shape[-1] != 2:
        raise RuntimeWarning('taking complex_abs of non-complex tensor!')
    return th.sqrt(a[re] ** 2 + a[im] ** 2)

def roll_n(X, axis, n):
    a = axis % X.ndim
    f_idx = tuple(
        slice(None, None, None) if i != a else slice(0, n, None) for i in range(X.dim())
    )
    b_idx = tuple(
        slice(None, None, None) if i != a else slice(n, None, None)
        for i in range(X.dim())
    )
    front = X[f_idx]
    back = X[b_idx]
    return th.cat([back, front], a)


def fourier_coordinates_2D(N, dx=[1.0, 1.0], centered=True):
    qxx = fftfreq(N[1], dx[1])
    qyy = fftfreq(N[0], dx[0])
    if centered:
        qxx += 0.5 / N[1] / dx[1]
        qyy += 0.5 / N[0] / dx[0]
    qx, qy = np.meshgrid(qxx, qyy)
    q = np.array([qy, qx]).astype(np.float32)
    return q


def complex_expi(x: th.Tensor) -> th.Tensor:
    real = th.cos(x)
    imag = th.sin(x)
    return th.stack([real, imag], -1)


def cangle(x: th.Tensor, deg=False) -> th.Tensor:
    real = th.atan2(x[im], x[re])
    if deg:
        real *= 180 / np.pi
    return real


def circshift(x, axes, shifts):
    real, imag = th.unbind(x, -1)
    for ax, sh in zip(axes, shifts):
        real = roll_n(real, axis=ax, n=sh)
        imag = roll_n(imag, axis=ax, n=sh)
    return th.stack((real, imag), -1)


def complex_mul(a: th.Tensor, b: th.Tensor) -> th.Tensor:
    if a.shape[-1] != 2 or b.shape[-1] != 2:
        raise RuntimeWarning(
            "taking complex_mul of non-complex tensor! a.shape "
            + str(a.shape)
            + "b.shape "
            + str(b.shape)
        )
    are = a[re]
    aim = a[im]
    bre = b[re]
    bim = b[im]
    real = are * bre - aim * bim
    imag = are * bim + aim * bre
    return th.stack([real, imag], -1)


def cx_from_numpy(x: np.array) -> th.Tensor:
    if "complex" in str(x.dtype):
        out = th.zeros(x.shape + (2,))
        out[re] = th.from_numpy(x.real)
        out[im] = th.from_numpy(x.imag)
    else:
        if x.shape[-1] != 2:
            out = th.zeros(x.shape + (2,))
            out[re] = th.from_numpy(x.real)
        else:
            out = th.zeros(x.shape + (2,))
            out[re] = th.from_numpy(x[re])
            out[re] = th.from_numpy(x[im])
    return out


def cx_to_numpy(x: th.Tensor) -> np.ndarray:
    """Convert a complex pytorch tensor to a complex numpy array."""

    return x[re].cpu().numpy() + 1j * x[im].cpu().numpy()


def get_device(device_type=None):
    """Initialize device cuda if available, CPU if no cuda is available."""
    if device_type is None and th.cuda.is_available():
        device = th.device("cuda")
    elif device_type is None:
        device = th.device("cpu")
    else:
        device = th.device(device_type)
    return device


def ensure_torch_array(array, dtype=th.float, device=None):
    """
    Ensure that the input array is a pytorch tensor.

    Converts to a pytorch array if input is a numpy array and do nothing if the
    input is a pytorch tensor
    """
    if device is None:
        device = get_device(device)
    if not isinstance(array, th.Tensor):
        if np.iscomplexobj(array):
            return cx_from_numpy(array).type(dtype).to(device)
        else:
            return th.from_numpy(array).type(dtype).to(device)
    else:
        return array.to(device)


def depth_section_reconstruction(
    t, beams, lam, S, Smatrixdimensions, beam_mask=None, phase_mask=None, qspacein=False, device=None,diffraction_shift=[0,0],optic_axis=[0,0]
):
    """
    Optical sectioning reconstruction from scattering matrix.

    Parameters:
    -----------
    t : float, array_like
        Optical depths at which the reconstruction will be created
    beams : integer, array_like (B x 2)
        List of beam coordinates
    lam : float
        Electron wavelength
    S : float, array_like (B x Y x X x 2)
        The scattering matrix input each component of the scattering matrix by
        default should be in real space
    Smatrixdimensions : float (2,) array_like
        Real space dimensions of the scattering matrix

    keyword arguements
    -----------------
    phase_mask : float, array_like, optional
        Phase mask to apply to the beams (for example a vortex probe)
    qspace_in : bool, optional
        If True then the each component of the scattering matrix is taken to
        be in reciprocal space.
    device : optional
        Allows the user to choose the reconstruction device, if None is pass
        then a cuda capable GPU device is chosen if available but cpu if not
    diffraction_shift : (2,) array_like, optional
        Diffraction shift of the 4D-STEM acquisition from which the S-matrix was
        reconstructed. This is the pixel coordinate shift from the center of
        the array for the origin of the diffraction coordinates.
    optic_axis : (2,) array_like, optional
        Optic axis assumed in reconstruction. This can be used to correct 
        somewhat for specimen tilt of crystalline samples
    Returns
    -------
    EW :  float, array_like
        Set of reconstructions at depths t
    """
    device = get_device(device)
    S = ensure_torch_array(S, device=device)
    dtype = S.dtype

    # Get array shape of scattering matrix
    B, Y, X = S.shape[:-1]

    # Fourier transform S-matrix coordinates if necessary
    if qspacein:
        S = S
    else:
        S = th.fft(S, 2, True)

    # Generate Fourier grids
    qy = (
        (th.from_numpy(np.fft.fftfreq(Y, 1 / Y))/Smatrixdimensions[0])
        .type(dtype)
        .to(device)
    )
    qx = (
        (th.from_numpy(np.fft.fftfreq(X , 1 / X))/Smatrixdimensions[1])
        .type(dtype)
        .to(device)
    )

    ksqr = (qy[:,None]**2 + qx[None,:]**2).cpu().numpy()
    import matplotlib.pyplot as plt
    # plt.imshow(ksqr)
    # plt.show()

    usebeammask = beam_mask is not None
    if usebeammask:
        beam_mask_ = np.roll(beam_mask,diffraction_shift,axis=[0,1])
        bmask = np.zeros(B,dtype=np.bool)
    else:
        bmask = np.ones(B,dtype=np.bool)

    # Shift all beams to origin for each component of the scattering
    # matrix and generate phase ramps for each beam
    phasey = th.zeros(B, Y, 1, device=device, dtype=dtype)
    phasex = th.zeros(B, 1, X, device=device, dtype=dtype)
    for ib, beam in enumerate(beams):
        # by, bx = [x.item() - y for x,y in zip(beam,optic_axis)]
        by, bx = [x.item() for x in beam]

        if usebeammask:
            bmask[ib] = beam_mask_[by,bx]
            if not bmask[ib]:
                continue
        # fig,ax = plt.subplots(ncols=2)
        # ax[0].imshow(S[ib,...,0].cpu().numpy())
        # Shift beam to origin
        S[ib][:] = circshift(S[ib][:], [0, 1], [by, bx])
        # ax[1].imshow(S[ib,...,0].cpu().numpy())
        # plt.show()
        
        # Fresnel propagation and paraxial shift of smatrix component
        dxy = [th.tan(qy[by-diffraction_shift[0]] * lam-optic_axis[0]*1e-3), th.tan(qx[bx-diffraction_shift[1]] * lam-optic_axis[1]*1e-3)]
        phasey[ib, ..., 0] = np.pi * lam * qy ** 2 + 2 * np.pi * qy * dxy[0]
        phasex[ib] = np.pi * lam * qx  ** 2 + 2 * np.pi * qx * dxy[1]
    del qy, qx

    EW = th.zeros(len(t), Y, X, 2, dtype=dtype, device=device)
    for i, T in enumerate(tqdm.tqdm(t, desc="Optical section")):
        EW[i] = th.sum(
                complex_mul(
                    complex_mul(S[bmask], complex_expi(T * phasey[bmask])), complex_expi(T * phasex[bmask])
                ),
                axis=0,
            )

    EW = th.ifft(EW,2,True)
    # EW = th.ifft(circshift(EW, [1, 2], optic_axis),2,True)

    return EW[..., 0].cpu().numpy() + 1j * EW[..., 1].cpu().numpy()

def laplacian(array,rsize = [1,1],op=None):
    """Calculate Laplacian of an array using Fourier space laplacian operator."""

    if op is None:
        # Get reciprocal space grid
        qy,qx = [np.fft.fftfreq(x,d=r/x) for x,r in zip(array.shape[-3:-1],rsize) ]

        # Calculate reciprocal space Laplacian operator -4pi^2k^2
        op = -4*np.pi**2*((qy**2)[:,None] + (qx**2)[None,:])
        op = th.from_numpy(op).view(*array.shape[-3:-1],1).to(array.device).type(array.dtype)

    # Transform to reciprocal space, apply operator and then inverse Fourier
    # transform
    return th.ifft(op.view(*op.shape,1)*th.fft(array,2),2)

def unwrap_FFT_method(cmplx,rsize=[1,1],reg=1e-5,op = None):
    """Unwrap a modulo 2pi image using the FFT Laplacian approach."""
    
    if op is None:
        # Get reciprocal space grid
        qy,qx = [np.fft.fftfreq(x,d=r/x) for x,r in zip(cmplx.shape[-3:-1],rsize) ]

        # Calculate reciprocal space Laplacian operator 4pi^2k^2
        op = -4*np.pi**2*((qy**2)[:,None] + (qx**2)[None,:]) #+ reg
        op = th.from_numpy(op).to(cmplx.device).type(cmplx.dtype)
    
    invop = deepcopy(op)
    invop[0,0] = reg
    
    shape = cmplx.shape[-3:-1]
    invop = invop.view(*shape,1)
    cmplx = complex_mul_conj(laplacian(cmplx,rsize,op=op),cmplx)
    # Take only imaginary part
    cmplx[...,0] = 0

    return th.ifft(th.fft(cmplx,2)/invop,2)[...,1]

def depth_section_reconstruction_2(
    t, beams, lam, S, Smatrixdimensions, phase_mask=None, qspacein=False, device=None,diffraction_shift=[0,0],optic_axis=[0,0]
):
    """
    Optical sectioning reconstruction from scattering matrix.

    Parameters:
    -----------
    t : float, array_like
        Optical depths at which the reconstruction will be created
    beams : integer, array_like (B x 2)
        List of beam coordinates
    lam : float
        Electron wavelength
    S : float, array_like (B x Y x X x 2)
        The scattering matrix input each component of the scattering matrix by
        default should be in real space
    Smatrixdimensions : float (2,) array_like
        Real space dimensions of the scattering matrix

    keyword arguements
    -----------------
    phase_mask : float, array_like, optional
        Phase mask to apply to the beams (for example a vortex probe)
    qspace_in : bool, optional
        If True then the each component of the scattering matrix is taken to
        be in reciprocal space.
    device : optional
        Allows the user to choose the reconstruction device, if None is pass
        then a cuda capable GPU device is chosen if available but cpu if not
    diffraction_shift : (2,) array_like, optional
        Diffraction shift of the 4D-STEM acquisition from which the S-matrix was
        reconstructed. This is the pixel coordinate shift from the center of
        the array for the origin of the diffraction coordinates.
    Returns
    -------
    EW :  float, array_like
        Set of reconstructions at depths t
    """
    device = get_device(device)
    S = ensure_torch_array(S, device=device)
    dtype = S.dtype

    # Get array shape of scattering matrix
    B, Y, X = S.shape[:-1]

    # Fourier transform S-matrix coordinates if necessary
    if qspacein:
        S = S
    else:
        S = th.fft(S, 2, True)

    # Generate Fourier grids
    qy = (
        th.from_numpy(np.fft.fftfreq(Y, Smatrixdimensions[0] / Y))
        .type(dtype)
        .to(device)
    )
    qx = (
        th.from_numpy(np.fft.fftfreq(X, Smatrixdimensions[1] / X))
        .type(dtype)
        .to(device)
    )

    # Shift all beams to origin for each component of the scattering
    # matrix and generate phase ramps for each beam
    phasey = th.zeros(B, Y, 1, device=device, dtype=dtype)
    phasex = th.zeros(B, 1, X, device=device, dtype=dtype)
    for ib, beam in enumerate(beams):
        by, bx = [x.item() for x in beam]

        # Shift beam to origin
        S[ib] = circshift(S[ib].clone(), [0, 1], [by, bx])

        # Fresnel propagation and paraxial shift of smatrix component
        dxy = [th.tan(qy[by-diffraction_shift[0]] * lam), th.tan(qx[bx-diffraction_shift[1]] * lam)]
        phasey[ib, ..., 0] = np.pi * lam * qy ** 2 + 2 * np.pi * qy * dxy[0]
        phasex[ib] = np.pi * lam * qx ** 2 + 2 * np.pi * qx * dxy[1]
    del qy, qx

    # Calculate reciprocal space Laplacian operator -4pi^2k^2 for unwrapping 
    # routine
    qy,qx = [np.fft.fftfreq(x) for x in [Y,X] ]
    op = th.from_numpy(-4*np.pi**2*((qy**2)[:,None] + (qx**2)[None,:])).to(device).type(dtype)

    EW = th.zeros(len(t), Y, X, dtype=dtype, device=device)

    for i, T in enumerate(tqdm.tqdm(t, desc="Optical section")):
        cmplx = th.ifft(
                    complex_mul(
                        complex_mul(S, complex_expi(T * phasey)),
                        complex_expi(T * phasex),
                    ),
                    2,
                )
        cmplx = cmplx/complex_abs(cmplx).view(*cmplx.shape[:-1],1)
        EW[i] = th.sum(unwrap_FFT_method(cmplx,op=op),axis=0)
            

    return EW.cpu().numpy()

==> anc/Gradient_descent_scattering_matrix/GradDS/__init__.py <==
"""Import all functions and classes into pyms namespace."""
from .AmpflowS import *  # noqa
from .Optical_sectioning import *  # noqa


==> anc/Gradient_descent_scattering_matrix/README.md <==
# Gradient_descent_scattering_matrix
Gradient descent reconstruction of the scattering matrix from 4D-STEM data

![](depth_section.gif)

To install use this command in the directory

`pip install -e .`

To test (requires py_multislice https://github.com/HamishGBrown/py_multislice and smatrix, included in the ancillary files) 

`ipython Generate_test_data.py`

Use the py4DSTEM viewer (https://github.com/HamishGBrown/py_multislice) or the FIJI (https://imagej.net/Fiji) hdf5 plugin to view the 4D-STEM datacubes 

`ipython Test.py`


==> anc/Gradient_descent_scattering_matrix/Test.py <==
import torch as th
import matplotlib.pyplot as plt
import GradDS
import numpy as np
import h5py
from PIL import Image


def Gaussian(grid, A, alpha, beta, gamma):
    """
    Calculate a 2D Gaussian function.

    Functional form A*exp(-alpha*x**2-beta*x*y-gamma*y**2), grid[0] contains
    y gridpoints and grid[1] contains x gridpoints.
    """
    return A * np.exp(
        -(alpha * grid[1] ** 2 + beta * grid[0] * grid[1] + gamma * grid[0] ** 2)
    )


def Gaussian_test_object(gridshape, minphase=0, maxphase=10 * np.pi):
    """Creates a test object to attempt the phase unwrapping on (a 2D Gaussian)"""
    alpha = 1/(gridshape[1] // 4)**2
    gamma = 1/(gridshape[0] // 4)**2
    beta = 0
    A = maxphase

    npiy,npix = gridshape
    xx = np.broadcast_to(
        np.fft.fftshift(np.fft.fftfreq(npix, 1 / npix)).reshape((1, npix)), (npiy, npix)
    )
    yy = np.broadcast_to(
        np.fft.fftshift(np.fft.fftfreq(npiy, 1 / npiy)).reshape((npiy, 1)), (npiy, npix)
    )
    
    return Gaussian(np.stack([yy,xx],axis=0), A, alpha, beta, gamma)

def test(testobject):
    """Test the unwrapping routine on an array testobject and plot the results."""    
    fig, ax = plt.subplots(ncols=4)
    for a in ax.ravel():
        a.set_axis_off()
    ax[0].imshow(testobject)
    ax[0].set_title("Test object")
    phase = np.angle(np.exp(1j * testobject))
    ax[1].imshow(phase)
    ax[1].set_title("Wrapped")
    complexobj = np.exp(1j * testobject)
    complexobj = np.stack([complexobj,complexobj],axis=0)
    unwrapped = GradDS.unwrap_FFT_method(GradDS.cx_from_numpy(complexobj[0]))
    unwrapped = unwrapped.cpu().numpy()
    # unwrapped = AmpflowS.cx_to_numpy(unwrapped)
    ax[2].imshow(unwrapped)
    ax[2].set_title("Unwrapped")
    ax[3].imshow(unwrapped - np.min(unwrapped) - (testobject - testobject.min()))
    ax[3].set_title("Difference")
    return fig

def renormalize(array,newmin,newmax):
    """Renormalize an array to have new minimum and maximum values"""
    min_,max_ = [array.min(),array.max()]
    return (array-min_)/(max_-min_)*(newmax-newmin) + newmin


if __name__ == "__main__":

    # gridshape = [512, 256]
    # testobject = renormalize(Gaussian_test_object(gridshape),-np.pi,5*np.pi)
    
    # test(testobject).savefig('Gaussian_test.png')
    # plt.show(block=True)

    # from skimage.data import astronaut
    # testobject = renormalize(np.sum(astronaut(),axis=2),0,np.pi*3)

    # test(testobject).savefig('Astronaut_test.png')
    # sys.exit()
    mu = 1.0
    defocii= [-200, -100, 0]
    files = [ "Outputs/Datacube_{0:04d}_Adf.h5".format(int(df)) for df in defocii]
    f = h5py.File(files[0],'r')
    K_pix_units = f['/4D-STEM_data/metadata/calibration'].attrs['K_pix_size'][0]
    R_pix_units = f['/4D-STEM_data/metadata/calibration'].attrs['R_pix_size'][0]
    eV = f['/4D-STEM_data/metadata/calibration'].attrs['accelerating_voltage'][0]
    app = f['/4D-STEM_data/metadata/calibration'].attrs['convergence_semiangle_mrad'][0]
    dcube = f['/4DSTEM_experiment/data/datacubes/datacube_0/datacube'][:]
    Ry,Rx,Ky,Kx = dcube.shape

    Diffraction_shift = [5,7]
    specimen_tilt = [5,2]

    dimensions = [Ry*R_pix_units,Rx*R_pix_units,Ky*K_pix_units,Kx*K_pix_units]

    fig,segimg,ovlapimg = GradDS.check_alignment(dcube,dimensions,eV,app,diffraction_shift=Diffraction_shift)

    fig.savefig('Outputs/Alignment_check.pdf')
    Image.fromarray(segimg).save('Outputs/Alignment_check_segimg.tif')
    Image.fromarray(ovlapimg).save('Outputs/Alignment_check_ovlapimg.tif')
    
    datacube = np.stack([h5py.File(f,'r')['/4DSTEM_experiment/data/datacubes/datacube_0/datacube'] for f in files])
    Image.fromarray(np.sum(datacube[0],axis=(0,1))).save('Outputs/PACBED.tif')

    Smatrix, beams_index, smatrix_dimensions, Loss = GradDS.reconstruct_Smatrix_from_datacube(
        datacube,
        dimensions,
        defocii,
        app,
        eV,
        mu=1.0,
        niterations=4,
        nchunks=30,
        # nstreams=2,
        stream_datacube=True,
        report_memory=True,
        diffraction_shift=Diffraction_shift,
        report_loss=True
        )

    f = h5py.File('Outputs/Smatrix.h5','w')
    f.create_dataset('Smatrix',data=np.abs(np.fft.fft2(Smatrix)))
    f.close()

    if Loss is not None:
        fig,ax = plt.subplots()
        ax.plot(Loss)
        ax.set_title('Loss')
        fig.savefig('Outputs/Loss.pdf')

    import pyms
    beammask=None
    # beammask = pyms.make_detector(Smatrix.shape[-2:],smatrix_dimensions[-2:],eV,app,app/2) > 0
    
    # fig,ax = plt.subplots()
    # ax.imshow(np.where(beammask,1,0))
    # plt.show(block=True)

    t = np.arange(-400,100,10)
    EW = GradDS.depth_section_reconstruction(t, np.asarray(beams_index).T, 1/pyms.wavev(eV), Smatrix, smatrix_dimensions,beam_mask=beammask,diffraction_shift=Diffraction_shift,optic_axis=specimen_tilt)
    
    phase = np.angle(EW)
    pyms.utils.stack_to_animated_gif(phase,'Outputs/depth_section_no_correction.gif')
    f = h5py.File('Outputs/Optical_section.h5','w')
    f.create_dataset('Phase',shape = phase.shape,dtype = phase.dtype,data=phase)
    f.close()

==> anc/Gradient_descent_scattering_matrix/setup.py <==
"""Setup script for pyms, ensure that all dependent packages are installed."""
from setuptools import setup, find_packages

setup(
    name="AmpflowS",
    version="0.1",
    description="Amplitude flow scattering matrix reconstruction",
    author="Hamish Brown",
    author_email="hamishgallowaybrown@gmail.com",
    url="https://github.com/HamishGBrown/AmpflowS/",
    packages=find_packages(),
    install_requires=[
        "cupy >= 6.0",
        "h5py >= 2.10",
        "ipython >= 4.0",
        "numpy >= 1.17",
        "tqdm >= 4.0",
    ],
)


==> anc/Process_datasets.py <==
import numpy as np
import torch
from PIL import Image
import h5py
import os
import pyms
from GradDS import reconstruct_Smatrix_from_datacube,check_alignment,depth_section_reconstruction
from py4DSTEM.process.dpc import get_phase_from_CoM


def rotate(origin, point, angle):
    """
    Rotate a point counterclockwise by a given angle (in radians) around a given
    origin.

    Sourced from https://bit.ly/2GhWOvg
    """
    ox, oy = origin
    px, py = point

    qx = ox + np.cos(angle) * (px - ox) - np.sin(angle) * (py - oy)
    qy = oy + np.sin(angle) * (px - ox) + np.cos(angle) * (py - oy)
    return qx, qy


def bin_array(array, factor=2, func=np.mean):
    """Bin the final two dimensions of an array by a given factor"""
    y, x = array.shape[-2:]
    biny, binx = [y // factor, x // factor]
    return func(
        array.reshape(*array.shape[:-2], biny, factor, binx, factor), axis=(-3, -1)
    )


def wavev(E):
    """Calculates the relativistically corrected wavenumber kprint(ny,nx)0 (reciprocal of
    the wavelength) for an electron of energy eV. See Eq. (2.5) in Kirkland's
    Advanced Computing in electron microscopy"""
    # Planck's constant times speed of light in eV Angstrom
    hc = 1.23984193e4
    # Electron rest mass in eV
    m0c2 = 5.109989461e5
    return np.sqrt(E * (E + 2 * m0c2)) / hc


def aberration(q, lam, df=0, cs=0, c5=0):
    """calculates the aberration function chi as a function of
    reciprocal space extent q for an electron with wavelength lam.

    Parameters
    ----------
    q : number
        reciprocal space extent (Inverse angstroms).
    lam : number
        wavelength of electron (Inverse angstroms).
    df : number
        Probe defocus (angstroms).
    cs : number
        Probe spherical aberration (mm).
    c5 : number
        Probe c5 coefficient (mm)."""
    p = lam * q
    chi = df * np.square(p) / 2.0 + cs * 1e7 * np.power(p, 4) / 4.0
    chi += c5 * 1e7 * np.power(p, 6) / 6.0
    return 2 * np.pi * chi / lam


def construct_illum(
    pix_dim,
    real_dim,
    eV,
    app,
    beam_tilt=[0, 0],
    aperture_shift=[0, 0],
    optic_axis=[0, 0],
    df=0,
    cs=0,
    c5=0,
    app_units="mrad",
    qspace=False,
):
    """Makes a probe wave function with pixel dimensions given in pix_dim
    and real_dimensions given by real_dim
    ---------
    pix_dim --- The pixel size of the grid
    real_dim --- The size of the grid in Angstrom
    eV --- The energy of the probe electrons in eV
    app --- The apperture in units specified by app_units
    df --- Probe defocus in A, a negative value indicate overfocus
    cs --- The 3rd order spherical aberration coefficient
    c5 --- The 5rd order spherical aberration coefficient
    app_units --- The units of the aperture size (A^-1 or mrad)
    """
    npiy, npix = pix_dim
    y, x = real_dim
    qsize = (float(npiy) / y, float(npix) / x)
    qx, qy = q_space_array(pix_dim, qsize)
    k = wavev(eV)

    if app_units == "mrad":
        app_ = np.tan(app / 1000.0) * k
    else:
        app_ = app
    probe = np.zeros(pix_dim, dtype=np.complex)

    qarray1 = np.sqrt(
        np.square(qy - beam_tilt[0] - optic_axis[0])
        + np.square(qx - beam_tilt[1] - optic_axis[1])
    )
    qarray2 = np.sqrt(
        np.square(qy - beam_tilt[0] - aperture_shift[0])
        + np.square(qx - beam_tilt[1] - aperture_shift[1])
    )
    probe[qarray2 < app_] = np.exp(
        -1j * aberration(qarray1[qarray2 < app_], 1.0 / k, df, cs, c5)
    )
    if qspace:
        return probe
    probe = np.fft.ifft2(probe)
    probe /= np.sqrt(np.sum(np.square(np.abs(probe))))
    return probe


def q_space_array(size, qsize):
    """Creates a reciprocal space array of pixel size given by
    tuple size with qspace dimensions given by qsize"""
    nopiy, nopix = size
    qpiy, qpix = qsize
    y = np.fft.fftfreq(nopiy) * qpiy
    x = np.fft.fftfreq(nopix) * qpix
    return np.meshgrid(x, y)


def reconstruction_from_h5_set(
    tags, scanno, defocii, roll_amount, diff_dim, binning=1, synthesize_images=True,reconstruct_Smatrix=True,specimen_tilt=[0,0]
):
    print("processing Scan {0}".format(scanno))
    # Data file names
    datasets = ["Scan_{0}/{1}.h5".format(scanno, x) for x in tags]

    f = h5py.File(datasets[0], "r")

    datacube_shape = f["/4DSTEM_experiment/data/datacubes/datacube_0/datacube"].shape

    calibrations = f["4D-STEM_data/metadata/calibration"].attrs
    eV = calibrations["accelerating_voltage"][0]
    app = calibrations["convergence_semiangle_mrad"][0]
    R_pix = calibrations["R_pix_size"]
    scan_rotation = np.deg2rad(float(calibrations["R_to_K_rotation_degrees"]))
    scan_rotation = np.deg2rad(0)
    scan_dim = np.asarray(datacube_shape[-4:-2]) * R_pix
    datacube_shape = list(datacube_shape[:2]) + [
        x // binning for x in datacube_shape[2:]
    ]

    # Initialize datacube array
    datacubes = np.zeros((len(datasets), *datacube_shape), dtype=np.float32)
    for idset, dset in enumerate(datasets):
        f = h5py.File(dset, "r")
        ext = os.path.splitext(dset)[1]
        if ext == ".mat":
            dcube = f["cbed"]
        elif ext == ".hdf5" or ext == ".h5":
            dcube = f["/4DSTEM_experiment/data/datacubes/datacube_0/datacube"]

        if binning > 1:
            datacubes[idset, ...] = bin_array(np.clip(dcube, 0, 1e7), binning)
        else:
            datacubes[idset, ...] = np.clip(dcube, 0, 1e7)
        f.close()

    # Make probe to check alignment of dataset
    diffshape = np.asarray(datacubes.shape[-2:])
    illum = construct_illum(
        diffshape, diffshape / np.asarray(diff_dim), eV, app, qspace=True
    )
    illum = np.fft.fftshift(illum)

    if synthesize_images:
        # Synthesise images (BF, ABF and DF)
        if not os.path.exists("Outputs/Synthesised_images"):
            os.mkdir("Outputs/Synthesised_images")

        detector_ranges = [[0, app / 2], [app / 2, app], [app, 100], [0, app]]
        modes = ["BF", "ABF", "DF", "ICBF","DPCy", "DPCx"]
        from pyms import make_detector

        D = np.stack(
            [
                make_detector(
                    diffshape,
                    diffshape / np.asarray(diff_dim),
                    eV,
                    drange[1],
                    drange[0],
                )
                for drange in detector_ranges
            ]
            + pyms.q_space_array(diffshape, diffshape / np.asarray(diff_dim))
        )
        D = np.fft.fftshift(D, axes=(-2, -1))
        for idset, dset in enumerate(datacubes):
            for det, mode in zip(D, modes):
                syn_image = np.sum(det * dset, axis=(-1, -2))
                fnam = "Outputs/Synthesised_images/Scan_{0}_{1}_{2}.tif".format(
                    scanno, tags[idset], mode
                )
                Image.fromarray(syn_image).save(fnam)

            # Get Centre of mass images back and calculate DPC images
            COMy = np.asarray(Image.open("Outputs/Synthesised_images/Scan_{0}_{1}_{2}.tif".format(
                    scanno, tags[idset], 'DPCy'
                )))
            COMx = np.asarray(Image.open("Outputs/Synthesised_images/Scan_{0}_{1}_{2}.tif".format(
                scanno, tags[idset], 'DPCx'
            )))
            DPC = get_phase_from_CoM(COMy,COMx,np.rad2deg(180-scan_rotation),flip=False)[0]
            fnam = "Outputs/Synthesised_images/Scan_{0}_{1}_{2}.tif".format(
                    scanno, tags[idset], 'DPC'
            )
            Image.fromarray(DPC).save(fnam)
    # Scan positions
    scan_files = [
        "Scan_grids/Scan_grid_Scan_{0}_{1}.dm4_4D_concurrent.h5".format(scanno, x)
        for x in tags
    ]
    scan_coordinates = np.zeros((len(scan_files), *datacube_shape[:2], 2))
    for iscan, scan in enumerate(scan_files):
        scan_coordinates[iscan, ...] = h5py.File(scan, "r")["Scan_grid"]

    # Rotate the scan coordinates to match the orientation of the diffraction patterns
    origin = np.mean(scan_coordinates, axis=(0, 1, 2))
    scan_coordinates = np.moveaxis(
        rotate(origin, np.moveaxis(scan_coordinates, -1, 0), -scan_rotation), 0, -1
    )

    if synthesize_images:
        alignment_fnam = "Outputs/diff_alignment/Scan_{0}.pdf".format(scanno)
        for dcube, tag in zip(datacubes, tags):
            PACBED = np.sum(dcube, axis=(0, 1))
            Image.fromarray(PACBED).save("Outputs/PACBEDS/" + tag + "_PACBED.tif")
            fig, segimg, colovlapimg = check_alignment(
                PACBED, diff_dim, eV, app, diffraction_shift=roll_amount
            )
            alignment_fnam = "Outputs/diff_alignment/{0}".format(tag)
            Image.fromarray(segimg).save(alignment_fnam + "_segimg.tif")
            #Image.fromarray(colovlapimg).save(alignment_fnam + "_colovlapimg.tif")
            fig.savefig(alignment_fnam + ".pdf")

    fnam = "Outputs/Scan_{0}_Smatrix_{1}.h5".format(scanno, tags[0])

    if not os.path.exists(fnam) or reconstruct_Smatrix:
        Smatrix, beams_index, smatrix_dimensions, Loss = reconstruct_Smatrix_from_datacube(
            datacubes,
            np.concatenate((scan_dim, diff_dim)),
            defocii,
            app,
            eV,
            mu=1.0,
            nchunks=5,
            niterations=10,
            dtype=np.complex64,
            scan_coordinates=scan_coordinates,
            stream_datacube=True,
            diffraction_shift=roll_amount,
            deviceNum=0,
        )
    
        f = h5py.File(fnam, "w")
        f.create_dataset("Smatrix", shape=Smatrix.shape, data=Smatrix, dtype=Smatrix.dtype)
        for i, bdex in enumerate(beams_index):
            f.create_dataset(
                "beams_index_{0}".format(i), shape=bdex.shape, data=bdex, dtype=bdex.dtype
            )
        smatrix_dimensions = np.asarray(smatrix_dimensions)
        f.create_dataset(
            "Dimensions",
            shape=smatrix_dimensions.shape,
            data=smatrix_dimensions,
            dtype=smatrix_dimensions.dtype,
        )
        Loss = np.asarray(Loss)
        f.create_dataset("Loss", shape=Loss.shape, data=Loss, dtype=Loss.dtype)
        f.close()
    else:
        f = h5py.File(fnam,'r')
        Smatrix = f['Smatrix'][:]
        beams_index = [f["beams_index_{0}".format(i)][:] for i in range(2)]
        smatrix_dimensions = f['Dimensions'][:]
        f.close()


    t = np.arange(-600, 600, 10)

    EW = depth_section_reconstruction(
        t, np.asarray(beams_index).T, 1 / pyms.wavev(eV), Smatrix, smatrix_dimensions,diffraction_shift=roll_amount,device=torch.device('cpu'),optic_axis=specimen_tilt
    )

    phase = np.angle(EW)
    fnam = "Outputs/Optical_section_{0}_Smatrix_{1}".format(scanno, tags[0])
    pyms.utils.stack_to_animated_gif(phase, fnam+'.gif')
    f = h5py.File(
       fnam+'.h5' , "w"
    )
    f.create_dataset("Phase", shape=phase.shape, dtype=phase.dtype, data=phase)
    f.close()



if __name__ == "__main__":
    if not os.path.exists("Outputs"):
        os.mkdir("Outputs")
    if not os.path.exists("Outputs/diff_alignment"):
        os.mkdir("Outputs/diff_alignment")

    # Experimental parameters
    # Defocus correction (both for microscope and to convert nm to Angstrom)
    df_corr = 1.24 * 10

    # Binning to speed up reconstructions
    binning = 1

    #Synthesise images etc from 4D-STEM datasets
    synthesize_images = True
    reconstruct_Smatrix = False


    # Scan 10
    nn = [0, 1, 2]
    scanno = 10
    defocii = np.asarray([135.26, 141.81, 146.87, 151.13])[nn] - 135
    center = np.asarray([63, 63])
    diff_dim = [3.61, 3.61]
    specimen_tilt = [1.66,0.55]
    tags = np.asarray(["135", "141", "146", "151"])[nn]
    roll_amount = [2,2]
    reconstruction_from_h5_set(
        tags, scanno, defocii * df_corr, roll_amount,diff_dim, binning,synthesize_images=synthesize_images,specimen_tilt=specimen_tilt,reconstruct_Smatrix=reconstruct_Smatrix
    )


==> anc/Readme.txt <==
All code that was used in the publication "A three-dimensional reconstruction algorithm for scanning transmission electron microscopy data"

Directories
-----------

Gradient_descent_scattering_matrix

The Python-based gradient descent reconstruction algorithm, folder also contains scripts to produce simulated pseudo-data for testing (requires py_multislice https://github.com/HamishGBrown/py_multislice).


Scripts
-------

Aligner.py

A handly little auxillary script that finds the diffraction shift (deviation of diffraction pattern from center) and specimen tilt (which can be corrected in mild cases) from the PACBED. An example PACBED is provided in ./Inputs/PACBED.tif

Distortion_correct.py

Fits peaks to the atomic columns in the HAADF and then creates a map of the probe positions in between the columns, this is used for in the reconstruction method to account for drift and probe distoritions. Requires python modules scipy and shapely and Magnus Nord's atommap package (https://atomap.org/)

Process_datasets.py

The script to process the datasets, this requires the raw experimental data which can be requested from the authors but is not hosted with the submission due to space constraints.





